Operator Counting and Soft Blocks in Chiral Perturbation Theory

Chiral perturbation theory (ChPT) is a low-energy effective field theory of QCD and also a nonlinear sigma model based on the symmetry breaking pattern ${\rm SU}(N_f)\times {\rm SU}(N_f)\to {\rm SU}(N_f)$. In the limit of massless $N_f$ quarks, we enumerate the independent operators without external sources in ChPT using an on-shell method, by counting and presenting the soft blocks at each order in the derivative expansion, up to ${\cal O}(p^{10})$. Given the massless on-shell condition and total momentum conservation, soft blocks are homogeneous polynomials of kinematic invariants exhibiting the Adler's zero when any external momentum becomes soft and vanishing. In addition, soft blocks are seeds for recursively generating all tree amplitudes of Nambu-Goldstone bosons without recourse to ChPT, and in one-to-one correspondence with the "low energy constants" which are the Wilson coefficients. Relations among operators, such as those arising from equations of motion, integration-by-parts, hermiticity, and symmetry structure, manifest themselves in the soft blocks in simple ways. We find agreements with the existing results up to NNNLO, and make a prediction at N$^4$LO.

==> anc/data/Out10ptp10Double1OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:= 
In[19]:= In[19]:= In[19]:= 
In[20]:=          
In[21]:= In[21]:= In[21]:= 
In[22]:= Begin cyc1: 

In[23]:= 
Out[23]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[24]:= In[24]:= In[24]:= 
In[25]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[25]= {10176.3, Null}

In[26]:= In[26]:= In[26]:= 
In[27]:= # of blocks after cyc1: 525

In[28]:= In[28]:= In[28]:= 
In[29]:=          
In[30]:= In[30]:= In[30]:= 
In[31]:= Begin cyc2: 

In[32]:= 
Out[32]= {s01 -> s01, s02 -> s03, s03 -> s04, s04 -> s05, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s13, s13 -> s14, 
 
>    s14 -> s15, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s34, 
 
>    s24 -> s35, s25 -> s36, s26 -> s37, s27 -> s38, 
 
>    s28 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s34 -> s45, 
 
>    s35 -> s46, s36 -> s47, s37 -> s48, 
 
>    s38 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s45 -> s56, 
 
>    s46 -> s57, s47 -> s58, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[33]:= In[33]:= In[33]:= 
In[34]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[34]= {11621.8, Null}

In[35]:= In[35]:= In[35]:= 
In[36]:= 
Out[36]= Delete[data/double110ptp10OB.m]

In[37]:= 
In[38]:= In[38]:= In[38]:= 
In[39]:= # of blocks before Hermitian: 74

In[40]:= In[40]:= In[40]:= 
In[41]:= 
In[42]:= In[42]:= In[42]:= 
In[43]:=          
In[44]:= In[44]:= In[44]:= 
In[45]:= Begin Hermitian: 

In[46]:= 
Out[46]= {s01 -> s01, s02 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, 
 
>    s03 -> s18, s04 -> s17, s05 -> s16, s06 -> s15, s07 -> s14, s08 -> s13, 
 
>    s12 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s13 -> s08, 
 
>    s14 -> s07, s15 -> s06, s16 -> s05, s17 -> s04, s18 -> s03, 
 
>    s23 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, 
 
>    s24 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s25 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s26 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s27 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s28 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, 
 
>    s34 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s35 -> s68, s36 -> s58, s37 -> s48, s38 -> s38, 
 
>    s45 -> s67, s46 -> s57, s47 -> s47, s48 -> s37, s56 -> s56, s57 -> s46, 
 
>    s58 -> s36, s67 -> s45, s68 -> s35}

In[47]:= In[47]:= In[47]:= 
In[48]:= 13036 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[48]= {3172.03, Null}

In[49]:= In[49]:= In[49]:= 
In[50]:= 
Out[50]= Delete[data/double1H10ptp10OB.m]

In[51]:= 
In[52]:= In[52]:= In[52]:= 
In[53]:= # of blocks after Hermitian: 56

In[54]:= In[54]:= In[54]:= 
In[55]:= 
In[56]:= In[56]:= In[56]:= 
In[57]:= Begin Anti-Hermitian: 

In[58]:= 17401 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[58]= {4117.96, Null}

In[59]:= In[59]:= In[59]:= 
In[60]:= 
Out[60]= Delete[data/double1AH10ptp10OB.m]

In[61]:= 
In[62]:= In[62]:= In[62]:= 
In[63]:= # of blocks after anti-Hermitian: 18

In[64]:= 


==> anc/data/Out10ptp10Double2OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:= 
In[19]:= In[19]:= In[19]:= 
In[20]:=          
In[21]:= In[21]:= In[21]:= 
In[22]:= Begin cyc1: 

In[23]:= 
Out[23]= {s01 -> s12, s02 -> s01, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s23, s14 -> s24, 
 
>    s15 -> s25, s16 -> s26, s17 -> s27, s18 -> s28, s23 -> s03, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[24]:= In[24]:= In[24]:= 
In[25]:= 17427 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[25]= {7592.91, Null}

In[26]:= In[26]:= In[26]:= 
In[27]:= # of blocks after cyc1: 315

In[28]:= In[28]:= In[28]:= 
In[29]:=          
In[30]:= In[30]:= In[30]:= 
In[31]:= Begin cyc2: 

In[32]:= 
Out[32]= {s01 -> s01, s02 -> s02, s03 -> s04, s04 -> s05, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s14, 
 
>    s14 -> s15, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s24, 
 
>    s24 -> s25, s25 -> s26, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s45, 
 
>    s35 -> s46, s36 -> s47, s37 -> s48, 
 
>    s38 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s45 -> s56, 
 
>    s46 -> s57, s47 -> s58, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[33]:= In[33]:= In[33]:= 
In[34]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[34]= {7958.68, Null}

In[35]:= In[35]:= In[35]:= 
In[36]:= 
Out[36]= Delete[data/double210ptp10OB.m]

In[37]:= 
In[38]:= In[38]:= In[38]:= 
In[39]:= # of blocks before Hermitian: 45

In[40]:= In[40]:= In[40]:= 
In[41]:= 
In[42]:= In[42]:= In[42]:= 
In[43]:=          
In[44]:= In[44]:= In[44]:= 
In[45]:= Begin Hermitian: 

In[46]:= 
Out[46]= {s01 -> s12, s02 -> s02, 
 
>    s03 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s04 -> s28, 
 
>    s05 -> s27, s06 -> s26, s07 -> s25, s08 -> s24, s12 -> s01, 
 
>    s13 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s14 -> s18, 
 
>    s15 -> s17, s16 -> s16, s17 -> s15, s18 -> s14, 
 
>    s23 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s24 -> s08, 
 
>    s25 -> s07, s26 -> s06, s27 -> s05, s28 -> s04, 
 
>    s34 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, 
 
>    s35 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s36 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s37 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s38 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s45 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s46 -> s68, s47 -> s58, s48 -> s48, s56 -> s67, 
 
>    s57 -> s57, s58 -> s47, s67 -> s56, s68 -> s46}

In[47]:= In[47]:= In[47]:= 
In[48]:= 11573 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[48]= {2628.23, Null}

In[49]:= In[49]:= In[49]:= 
In[50]:= 
Out[50]= Delete[data/double2H10ptp10OB.m]

In[51]:= 
In[52]:= In[52]:= In[52]:= 
In[53]:= # of blocks after Hermitian: 35

In[54]:= In[54]:= In[54]:= 
In[55]:= 
In[56]:= In[56]:= In[56]:= 
In[57]:= Begin Anti-Hermitian: 

In[58]:= 17382 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[58]= {9557.39, Null}

In[59]:= In[59]:= In[59]:= 
In[60]:= 
Out[60]= Delete[data/double2AH10ptp10OB.m]

In[61]:= 
In[62]:= In[62]:= In[62]:= 
In[63]:= # of blocks after anti-Hermitian: 10

In[64]:= 


==> anc/data/Out10ptp10Double3OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s12, s02 -> s13, s03 -> s01, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s23, s13 -> s02, s14 -> s24, 
 
>    s15 -> s25, s16 -> s26, s17 -> s27, s18 -> s28, s23 -> s03, s24 -> s34, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s04, s35 -> s05, 
 
>    s36 -> s06, s37 -> s07, s38 -> s08, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 17198 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {12288.5, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 255

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s05, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s15, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s25, s25 -> s26, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s35, 
 
>    s35 -> s36, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s56, 
 
>    s46 -> s57, s47 -> s58, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {11531.5, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= 
Out[34]= Delete[data/double310ptp10OB.m]

In[35]:= 
In[36]:= In[36]:= In[36]:= 
In[37]:= # of blocks before Hermitian: 50

In[38]:= In[38]:= In[38]:= 
In[39]:= 
In[40]:= In[40]:= In[40]:= 
In[41]:=          
In[42]:= In[42]:= In[42]:= 
In[43]:= Begin Hermitian: 

In[44]:= 
Out[44]= {s01 -> s23, s02 -> s13, s03 -> s03, 
 
>    s04 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s05 -> s38, 
 
>    s06 -> s37, s07 -> s36, s08 -> s35, s12 -> s12, s13 -> s02, 
 
>    s14 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s15 -> s28, 
 
>    s16 -> s27, s17 -> s26, s18 -> s25, s23 -> s01, 
 
>    s24 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s25 -> s18, 
 
>    s26 -> s17, s27 -> s16, s28 -> s15, 
 
>    s34 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s35 -> s08, 
 
>    s36 -> s07, s37 -> s06, s38 -> s05, 
 
>    s45 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, 
 
>    s46 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s47 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s48 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s56 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s57 -> s68, s58 -> s58, s67 -> s67, s68 -> s57}

In[45]:= In[45]:= In[45]:= 
In[46]:= 8632 eqns to be solved
Begin to collect terms with the same coefficient

Out[46]= {2915.04, Null}

In[47]:= In[47]:= In[47]:= 
In[48]:= 
Out[48]= Delete[data/double3H10ptp10OB.m]

In[49]:= 
In[50]:= In[50]:= In[50]:= 
In[51]:= # of blocks after Hermitian: 44

In[52]:= In[52]:= In[52]:= 
In[53]:= 
In[54]:= In[54]:= In[54]:= 
In[55]:= Begin Anti-Hermitian: 

In[56]:= 17372 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[56]= {4119.98, Null}

In[57]:= In[57]:= In[57]:= 
In[58]:= 
Out[58]= Delete[data/double3AH10ptp10OB.m]

In[59]:= 
In[60]:= In[60]:= In[60]:= 
In[61]:= # of blocks after anti-Hermitian: 6

In[62]:= 


==> anc/data/Out10ptp10Double4OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s12, s02 -> s13, s03 -> s14, s04 -> s01, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s23, s13 -> s24, s14 -> s02, 
 
>    s15 -> s25, s16 -> s26, s17 -> s27, s18 -> s28, s23 -> s34, s24 -> s03, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s04, s35 -> s45, 
 
>    s36 -> s46, s37 -> s47, s38 -> s48, s45 -> s05, s46 -> s06, s47 -> s07, 
 
>    s48 -> s08, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {8662.46, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 189

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s26, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s36, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s46, 
 
>    s46 -> s47, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {8102.47, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 41

In[35]:= In[35]:= In[35]:= 
In[36]:= 
In[37]:= In[37]:= In[37]:= 
In[38]:=          
In[39]:= In[39]:= In[39]:= 
In[40]:= Begin swap: 

In[41]:= 
Out[41]= {s01 -> s56, s02 -> s57, s03 -> s58, 
 
>    s04 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s05 -> s05, 
 
>    s06 -> s15, s07 -> s25, s08 -> s35, s12 -> s67, s13 -> s68, 
 
>    s14 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, s15 -> s06, 
 
>    s16 -> s16, s17 -> s26, s18 -> s36, 
 
>    s23 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s24 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68, s25 -> s07, s26 -> s17, s27 -> s27, 
 
>    s28 -> s37, s34 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, s35 -> s08, s36 -> s18, s37 -> s28, 
 
>    s38 -> s38, s45 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, 
 
>    s46 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, 
 
>    s47 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, 
 
>    s48 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s56 -> s01, 
 
>    s57 -> s02, s58 -> s03, s67 -> s12, s68 -> s13}

In[42]:= In[42]:= In[42]:= 
In[43]:= 14895 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[43]= {4968.06, Null}

In[44]:= In[44]:= In[44]:= 
In[45]:= 
Out[45]= Delete[data/double410ptp10OB.m]

In[46]:= 
In[47]:= In[47]:= In[47]:= 
In[48]:= # of blocks before Hermitian: 29

In[49]:= In[49]:= In[49]:= 
In[50]:= 
In[51]:= In[51]:= In[51]:= 
In[52]:=          
In[53]:= In[53]:= In[53]:= 
In[54]:= Begin Hermitian: 

In[55]:= 
Out[55]= {s01 -> s34, s02 -> s24, s03 -> s14, s04 -> s04, 
 
>    s05 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s06 -> s48, 
 
>    s07 -> s47, s08 -> s46, s12 -> s23, s13 -> s13, s14 -> s03, 
 
>    s15 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s16 -> s38, 
 
>    s17 -> s37, s18 -> s36, s23 -> s12, s24 -> s02, 
 
>    s25 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s26 -> s28, 
 
>    s27 -> s27, s28 -> s26, s34 -> s01, 
 
>    s35 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s36 -> s18, 
 
>    s37 -> s17, s38 -> s16, s45 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s46 -> s08, s47 -> s07, 
 
>    s48 -> s06, s56 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s57 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> s68}

In[56]:= In[56]:= In[56]:= 
In[57]:= 8420 eqns to be solved
Begin to collect terms with the same coefficient

Out[57]= {5140.42, Null}

In[58]:= In[58]:= In[58]:= 
In[59]:= 
Out[59]= Delete[data/double4H10ptp10OB.m]

In[60]:= 
In[61]:= In[61]:= In[61]:= 
In[62]:= # of blocks after Hermitian: 25

In[63]:= In[63]:= In[63]:= 
In[64]:= 
In[65]:= In[65]:= In[65]:= 
In[66]:= Begin Anti-Hermitian: 

In[67]:= 17365 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[67]= {4981.61, Null}

In[68]:= In[68]:= In[68]:= 
In[69]:= 
Out[69]= Delete[data/double4AH10ptp10OB.m]

In[70]:= 
In[71]:= In[71]:= In[71]:= 
In[72]:= # of blocks after anti-Hermitian: 4

In[73]:= 


==> anc/data/Out10ptp10Quadruple1OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {10981.3, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s02, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s12, s14 -> s14, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s34, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s24, s35 -> s25, 
 
>    s36 -> s26, s37 -> s27, s38 -> s28, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 14754 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {6964.23, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 300

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s05, s05 -> s04, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s12, s13 -> s13, s14 -> s15, 
 
>    s15 -> s14, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s25, 
 
>    s25 -> s24, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s35, s35 -> s34, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s56, s47 -> s57, 
 
>    s48 -> s58, s56 -> s46, s57 -> s47, s58 -> s48, s67 -> s67, s68 -> s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 14278 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {8512.75, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 177

In[44]:= In[44]:= In[44]:= 
In[45]:=          
In[46]:= In[46]:= In[46]:= 
In[47]:= Begin cyc4: 

In[48]:= 
Out[48]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s15, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s35, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s45, 
 
>    s46 -> s47, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s57, s57 -> s58, 
 
>    s58 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[49]:= In[49]:= In[49]:= 
In[50]:= 17100 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[50]= {5651.3, Null}

In[51]:= In[51]:= In[51]:= 
In[52]:= # of blocks after cyc4: 55

In[53]:= In[53]:= In[53]:= 
In[54]:= 
In[55]:= In[55]:= In[55]:= 
In[56]:=          
In[57]:= In[57]:= In[57]:= 
In[58]:= Begin swap1: 

In[59]:= 
Out[59]= {s01 -> s23, s02 -> s02, s03 -> s12, s04 -> s24, s05 -> s25, 
 
>    s06 -> s26, s07 -> s27, s08 -> s28, s12 -> s03, s13 -> s13, s14 -> s34, 
 
>    s15 -> s35, s16 -> s36, s17 -> s37, s18 -> s38, s23 -> s01, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s14, s35 -> s15, 
 
>    s36 -> s16, s37 -> s17, s38 -> s18, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[60]:= In[60]:= In[60]:= 
In[61]:= 14918 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[61]= {2676.98, Null}

In[62]:= In[62]:= In[62]:= 
In[63]:= # of blocks after swap1: 35

In[64]:= In[64]:= In[64]:= 
In[65]:=          
In[66]:= In[66]:= In[66]:= 
In[67]:= Begin swap2: 

In[68]:= 
Out[68]= {s01 -> s45, s02 -> s24, s03 -> s34, s04 -> s04, s05 -> s14, 
 
>    s06 -> s46, s07 -> s47, s08 -> s48, s12 -> s25, s13 -> s35, s14 -> s05, 
 
>    s15 -> s15, s16 -> s56, s17 -> s57, s18 -> s58, s23 -> s23, s24 -> s02, 
 
>    s25 -> s12, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s03, s35 -> s13, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s01, s46 -> s06, s47 -> s07, 
 
>    s48 -> s08, s56 -> s16, s57 -> s17, s58 -> s18, s67 -> s67, s68 -> s68}

In[69]:= In[69]:= In[69]:= 
In[70]:= 14918 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[70]= {2385.94, Null}

In[71]:= In[71]:= In[71]:= 
In[72]:= # of blocks after swap2: 18

In[73]:= In[73]:= In[73]:= 
In[74]:=          
In[75]:= In[75]:= In[75]:= 
In[76]:= Begin swap3: 

In[77]:= 
Out[77]= {s01 -> s01, s02 -> s04, s03 -> s05, s04 -> s02, s05 -> s03, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s14, s13 -> s15, s14 -> s12, 
 
>    s15 -> s13, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s45, s24 -> s24, 
 
>    s25 -> s34, s26 -> s46, s27 -> s47, s28 -> s48, s34 -> s25, s35 -> s35, 
 
>    s36 -> s56, s37 -> s57, s38 -> s58, s45 -> s23, s46 -> s26, s47 -> s27, 
 
>    s48 -> s28, s56 -> s36, s57 -> s37, s58 -> s38, s67 -> s67, s68 -> s68}

In[78]:= In[78]:= In[78]:= 
In[79]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[79]= {2197.96, Null}

In[80]:= In[80]:= In[80]:= 
In[81]:= 
Out[81]= Delete[data/quadruple110ptp10OB.m]

In[82]:= 
In[83]:= In[83]:= In[83]:= 
In[84]:= # of blocks before Hermitian: 18

In[85]:= In[85]:= In[85]:= 
In[86]:= 
In[87]:= In[87]:= In[87]:= 
In[88]:=          
In[89]:= In[89]:= In[89]:= 
In[90]:= Begin Hermitian: 

In[91]:= 
Out[91]= {s01 -> s01, s02 -> s13, s03 -> s12, s04 -> s15, s05 -> s14, 
 
>    s06 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s07 -> s18, 
 
>    s08 -> s17, s12 -> s03, s13 -> s02, s14 -> s05, s15 -> s04, 
 
>    s16 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s17 -> s08, 
 
>    s18 -> s07, s23 -> s23, s24 -> s35, s25 -> s34, 
 
>    s26 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s27 -> s38, 
 
>    s28 -> s37, s34 -> s25, s35 -> s24, 
 
>    s36 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s37 -> s28, 
 
>    s38 -> s27, s45 -> s45, s46 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s47 -> s58, s48 -> s57, 
 
>    s56 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s57 -> s48, 
 
>    s58 -> s47, s67 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s68 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68}

In[92]:= In[92]:= In[92]:= 
In[93]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[93]= {2359.39, Null}

In[94]:= In[94]:= In[94]:= 
In[95]:= 
Out[95]= Delete[data/quadruple1H10ptp10OB.m]

In[96]:= 
In[97]:= In[97]:= In[97]:= 
In[98]:= # of blocks after Hermitian: 18

In[99]:= In[99]:= In[99]:= 
In[100]:= 
In[101]:= In[101]:= In[101]:= 
In[102]:= Begin Anti-Hermitian: 

In[103]:= 17160 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[103]= {5166.31, Null}

In[104]:= In[104]:= In[104]:= 
In[105]:= 
Out[105]= Delete[data/quadruple1AH10ptp10OB.m]

In[106]:= 
In[107]:= In[107]:= In[107]:= 
In[108]:= # of blocks after anti-Hermitian: 0

In[109]:= 


==> anc/data/Out10ptp10Quadruple2OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {6601.43, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s02, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s12, s14 -> s14, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s34, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s24, s35 -> s25, 
 
>    s36 -> s26, s37 -> s27, s38 -> s28, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 14754 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {5442.69, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 300

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s05, s05 -> s06, 
 
>    s06 -> s04, s07 -> s07, s08 -> s08, s12 -> s12, s13 -> s13, s14 -> s15, 
 
>    s15 -> s16, s16 -> s14, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s25, 
 
>    s25 -> s26, s26 -> s24, s27 -> s27, s28 -> s28, s34 -> s35, s35 -> s36, 
 
>    s36 -> s34, s37 -> s37, s38 -> s38, s45 -> s56, s46 -> s45, s47 -> s57, 
 
>    s48 -> s58, s56 -> s46, s57 -> s67, s58 -> s68, s67 -> s47, s68 -> s48}

In[40]:= In[40]:= In[40]:= 
In[41]:= 17427 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {6248.63, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 100

In[44]:= In[44]:= In[44]:= 
In[45]:=          
In[46]:= In[46]:= In[46]:= 
In[47]:= Begin cyc4: 

In[48]:= 
Out[48]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s15, s16 -> s16, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s26, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s35, s36 -> s36, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s45, 
 
>    s46 -> s46, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s56, s57 -> s58, 
 
>    s58 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s67 -> s68, 
 
>    s68 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68}

In[49]:= In[49]:= In[49]:= 
In[50]:= 17412 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[50]= {4273.78, Null}

In[51]:= In[51]:= In[51]:= 
In[52]:= # of blocks after cyc4: 36

In[53]:= In[53]:= In[53]:= 
In[54]:= 
In[55]:= In[55]:= In[55]:= 
In[56]:=          
In[57]:= In[57]:= In[57]:= 
In[58]:= Begin swap1: 

In[59]:= 
Out[59]= {s01 -> s23, s02 -> s02, s03 -> s12, s04 -> s24, s05 -> s25, 
 
>    s06 -> s26, s07 -> s27, s08 -> s28, s12 -> s03, s13 -> s13, s14 -> s34, 
 
>    s15 -> s35, s16 -> s36, s17 -> s37, s18 -> s38, s23 -> s01, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s14, s35 -> s15, 
 
>    s36 -> s16, s37 -> s17, s38 -> s18, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[60]:= In[60]:= In[60]:= 
In[61]:= 15210 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[61]= {2706.05, Null}

In[62]:= In[62]:= In[62]:= 
In[63]:= # of blocks after swap1: 21

In[64]:= In[64]:= In[64]:= 
In[65]:=          
In[66]:= In[66]:= In[66]:= 
In[67]:= Begin swap2: 

In[68]:= 
Out[68]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s07, s05 -> s08, 
 
>    s06 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s07 -> s04, 
 
>    s08 -> s05, s12 -> s12, s13 -> s13, s14 -> s17, s15 -> s18, 
 
>    s16 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s17 -> s14, 
 
>    s18 -> s15, s23 -> s23, s24 -> s27, s25 -> s28, 
 
>    s26 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s27 -> s24, 
 
>    s28 -> s25, s34 -> s37, s35 -> s38, 
 
>    s36 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s37 -> s34, 
 
>    s38 -> s35, s45 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - s14 - 
 
>      s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - s34 - 
 
>      s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - s58 - 
 
>      s67 - s68, s46 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68, s47 -> s47, s48 -> s57, 
 
>    s56 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, s57 -> s48, s58 -> s58, 
 
>    s67 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s68 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58}

In[69]:= In[69]:= In[69]:= 
In[70]:= 11160 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[70]= {2515.41, Null}

In[71]:= In[71]:= In[71]:= 
In[72]:= 
Out[72]= Delete[data/quadruple210ptp10OB.m]

In[73]:= 
In[74]:= In[74]:= In[74]:= 
In[75]:= # of blocks before Hermitian: 18

In[76]:= In[76]:= In[76]:= 
In[77]:= 
In[78]:= In[78]:= In[78]:= 
In[79]:=          
In[80]:= In[80]:= In[80]:= 
In[81]:= Begin Hermitian: 

In[82]:= 
Out[82]= {s01 -> s01, s02 -> s13, s03 -> s12, s04 -> s16, s05 -> s15, 
 
>    s06 -> s14, s07 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, 
 
>    s08 -> s18, s12 -> s03, s13 -> s02, s14 -> s06, s15 -> s05, s16 -> s04, 
 
>    s17 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s18 -> s08, 
 
>    s23 -> s23, s24 -> s36, s25 -> s35, s26 -> s34, 
 
>    s27 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s28 -> s38, 
 
>    s34 -> s26, s35 -> s25, s36 -> s24, 
 
>    s37 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s38 -> s28, 
 
>    s45 -> s56, s46 -> s46, s47 -> 
 
>     -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, s48 -> s68, s56 -> s45, 
 
>    s57 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s58 -> s58, 
 
>    s67 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s68 -> s48}

In[83]:= In[83]:= In[83]:= 
In[84]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[84]= {2208.6, Null}

In[85]:= In[85]:= In[85]:= 
In[86]:= 
Out[86]= Delete[data/quadruple2H10ptp10OB.m]

In[87]:= 
In[88]:= In[88]:= In[88]:= 
In[89]:= # of blocks after Hermitian: 18

In[90]:= In[90]:= In[90]:= 
In[91]:= 
In[92]:= In[92]:= In[92]:= 
In[93]:= Begin Anti-Hermitian: 

In[94]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[94]= {2277.34, Null}

In[95]:= In[95]:= In[95]:= 
In[96]:= 
Out[96]= Delete[data/quadruple2AH10ptp10OB.m]

In[97]:= 
In[98]:= In[98]:= In[98]:= 
In[99]:= # of blocks after anti-Hermitian: 0

In[100]:= 


==> anc/data/Out10ptp10QuintupleOB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {7306.13, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s02, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s12, s14 -> s14, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s34, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s24, s35 -> s25, 
 
>    s36 -> s26, s37 -> s27, s38 -> s28, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 14754 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {6006.95, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 300

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s05, s05 -> s04, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s12, s13 -> s13, s14 -> s15, 
 
>    s15 -> s14, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s25, 
 
>    s25 -> s24, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s35, s35 -> s34, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s56, s47 -> s57, 
 
>    s48 -> s58, s56 -> s46, s57 -> s47, s58 -> s48, s67 -> s67, s68 -> s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 14278 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {5201.53, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 177

In[44]:= In[44]:= In[44]:= 
In[45]:=          
In[46]:= In[46]:= In[46]:= 
In[47]:= Begin cyc4: 

In[48]:= 
Out[48]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s07, s07 -> s06, s08 -> s08, s12 -> s12, s13 -> s13, s14 -> s14, 
 
>    s15 -> s15, s16 -> s17, s17 -> s16, s18 -> s18, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s27, s27 -> s26, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s37, s37 -> s36, s38 -> s38, s45 -> s45, s46 -> s47, s47 -> s46, 
 
>    s48 -> s48, s56 -> s57, s57 -> s56, s58 -> s58, s67 -> s67, 
 
>    s68 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68}

In[49]:= In[49]:= In[49]:= 
In[50]:= 16767 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[50]= {7790.07, Null}

In[51]:= In[51]:= In[51]:= 
In[52]:= # of blocks after cyc4: 109

In[53]:= In[53]:= In[53]:= 
In[54]:=          
In[55]:= In[55]:= In[55]:= 
In[56]:= Begin cyc5: 

In[57]:= 
Out[57]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s15, s16 -> s16, s17 -> s17, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s26, s27 -> s27, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s35, s36 -> s36, s37 -> s37, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s45, 
 
>    s46 -> s46, s47 -> s47, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s56, s57 -> s57, 
 
>    s58 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s67 -> s67, 
 
>    s68 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68}

In[58]:= In[58]:= In[58]:= 
In[59]:= 14424 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[59]= {5077.33, Null}

In[60]:= In[60]:= In[60]:= 
In[61]:= # of blocks after cyc5: 73

In[62]:= In[62]:= In[62]:= 
In[63]:= 
In[64]:= In[64]:= In[64]:= 
In[65]:=          
In[66]:= In[66]:= In[66]:= 
In[67]:= Begin swap1: 

In[68]:= 
Out[68]= {s01 -> s23, s02 -> s02, s03 -> s12, s04 -> s24, s05 -> s25, 
 
>    s06 -> s26, s07 -> s27, s08 -> s28, s12 -> s03, s13 -> s13, s14 -> s34, 
 
>    s15 -> s35, s16 -> s36, s17 -> s37, s18 -> s38, s23 -> s01, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s14, s35 -> s15, 
 
>    s36 -> s16, s37 -> s17, s38 -> s18, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[69]:= In[69]:= In[69]:= 
In[70]:= 15602 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[70]= {2693.15, Null}

In[71]:= In[71]:= In[71]:= 
In[72]:= # of blocks after swap1: 46

In[73]:= In[73]:= In[73]:= 
In[74]:=          
In[75]:= In[75]:= In[75]:= 
In[76]:= Begin swap2: 

In[77]:= 
Out[77]= {s01 -> s45, s02 -> s24, s03 -> s34, s04 -> s04, s05 -> s14, 
 
>    s06 -> s46, s07 -> s47, s08 -> s48, s12 -> s25, s13 -> s35, s14 -> s05, 
 
>    s15 -> s15, s16 -> s56, s17 -> s57, s18 -> s58, s23 -> s23, s24 -> s02, 
 
>    s25 -> s12, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s03, s35 -> s13, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s01, s46 -> s06, s47 -> s07, 
 
>    s48 -> s08, s56 -> s16, s57 -> s17, s58 -> s18, s67 -> s67, s68 -> s68}

In[78]:= In[78]:= In[78]:= 
In[79]:= 15602 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[79]= {3481.34, Null}

In[80]:= In[80]:= In[80]:= 
In[81]:= # of blocks after swap2: 23

In[82]:= In[82]:= In[82]:= 
In[83]:=          
In[84]:= In[84]:= In[84]:= 
In[85]:= Begin swap3: 

In[86]:= 
Out[86]= {s01 -> s67, s02 -> s26, s03 -> s36, s04 -> s46, s05 -> s56, 
 
>    s06 -> s06, s07 -> s16, s08 -> s68, s12 -> s27, s13 -> s37, s14 -> s47, 
 
>    s15 -> s57, s16 -> s07, s17 -> s17, 
 
>    s18 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s23 -> s23, s24 -> s24, s25 -> s25, s26 -> s02, 
 
>    s27 -> s12, s28 -> s28, s34 -> s34, s35 -> s35, s36 -> s03, s37 -> s13, 
 
>    s38 -> s38, s45 -> s45, s46 -> s04, s47 -> s14, s48 -> s48, s56 -> s05, 
 
>    s57 -> s15, s58 -> s58, s67 -> s01, s68 -> s08}

In[87]:= In[87]:= In[87]:= 
In[88]:= 15161 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[88]= {2617.96, Null}

In[89]:= In[89]:= In[89]:= 
In[90]:= # of blocks after swap3: 12

In[91]:= In[91]:= In[91]:= 
In[92]:=          
In[93]:= In[93]:= In[93]:= 
In[94]:= Begin swap4: 

In[95]:= 
Out[95]= {s01 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, s02 -> s28, s03 -> s38, s04 -> s48, 
 
>    s05 -> s58, s06 -> s68, s07 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - s14 - 
 
>      s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - s34 - 
 
>      s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - s58 - 
 
>      s67 - s68, s08 -> s08, s12 -> 
 
>     -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, 
 
>    s13 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, 
 
>    s14 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s15 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s16 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s17 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s18 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s02, s34 -> s34, 
 
>    s35 -> s35, s36 -> s36, s37 -> s37, s38 -> s03, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s48 -> s04, s56 -> s56, s57 -> s57, s58 -> s05, s67 -> s67, 
 
>    s68 -> s06}

In[96]:= In[96]:= In[96]:= 
In[97]:= 9056 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[97]= {2686.73, Null}

In[98]:= In[98]:= In[98]:= 
In[99]:= # of blocks after swap4: 7

In[100]:= In[100]:= In[100]:= 
In[101]:=           
In[102]:= In[102]:= In[102]:= 
In[103]:= Begin swap5: 

In[104]:= 
Out[104]= {s01 -> s01, s02 -> s04, s03 -> s05, s04 -> s02, s05 -> s03, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s14, s13 -> s15, s14 -> s12, 
 
>    s15 -> s13, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s45, s24 -> s24, 
 
>    s25 -> s34, s26 -> s46, s27 -> s47, s28 -> s48, s34 -> s25, s35 -> s35, 
 
>    s36 -> s56, s37 -> s57, s38 -> s58, s45 -> s23, s46 -> s26, s47 -> s27, 
 
>    s48 -> s28, s56 -> s36, s57 -> s37, s58 -> s38, s67 -> s67, s68 -> s68}

In[105]:= In[105]:= In[105]:= 
In[106]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[106]= {2200.3, Null}

In[107]:= In[107]:= In[107]:= 
In[108]:= # of blocks after swap5: 7

In[109]:= In[109]:= In[109]:= 
In[110]:=           
In[111]:= In[111]:= In[111]:= 
In[112]:= Begin swap6: 

In[113]:= 
Out[113]= {s01 -> s01, s02 -> s06, s03 -> s07, s04 -> s04, s05 -> s05, 
 
>    s06 -> s02, s07 -> s03, s08 -> s08, s12 -> s16, s13 -> s17, s14 -> s14, 
 
>    s15 -> s15, s16 -> s12, s17 -> s13, s18 -> s18, s23 -> s67, s24 -> s46, 
 
>    s25 -> s56, s26 -> s26, s27 -> s36, s28 -> s68, s34 -> s47, s35 -> s57, 
 
>    s36 -> s27, s37 -> s37, s38 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - s14 - 
 
>      s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - s34 - 
 
>      s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - s58 - 
 
>      s67 - s68, s45 -> s45, s46 -> s24, s47 -> s34, s48 -> s48, s56 -> s25, 
 
>    s57 -> s35, s58 -> s58, s67 -> s23, s68 -> s28}

In[114]:= In[114]:= In[114]:= 
In[115]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[115]= {2203.31, Null}

In[116]:= In[116]:= In[116]:= 
In[117]:= # of blocks after swap6: 7

In[118]:= In[118]:= In[118]:= 
In[119]:=           
In[120]:= In[120]:= In[120]:= 
In[121]:= Begin swap7: 

In[122]:= 
Out[122]= {s01 -> s01, s02 -> s08, 
 
>    s03 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s04 -> s04, 
 
>    s05 -> s05, s06 -> s06, s07 -> s07, s08 -> s02, s12 -> s18, 
 
>    s13 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s14 -> s14, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s12, 
 
>    s23 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, s24 -> s48, s25 -> s58, s26 -> s68, 
 
>    s27 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s28 -> s28, 
 
>    s34 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s35 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s36 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s37 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s38 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s45 -> s45, 
 
>    s46 -> s46, s47 -> s47, s48 -> s24, s56 -> s56, s57 -> s57, s58 -> s25, 
 
>    s67 -> s67, s68 -> s26}

In[123]:= In[123]:= In[123]:= 
In[124]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[124]= {4289.56, Null}

In[125]:= In[125]:= In[125]:= 
In[126]:= # of blocks after swap7: 7

In[127]:= In[127]:= In[127]:= 
In[128]:=           
In[129]:= In[129]:= In[129]:= 
In[130]:= Begin swap8: 

In[131]:= 
Out[131]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s06, s05 -> s07, 
 
>    s06 -> s04, s07 -> s05, s08 -> s08, s12 -> s12, s13 -> s13, s14 -> s16, 
 
>    s15 -> s17, s16 -> s14, s17 -> s15, s18 -> s18, s23 -> s23, s24 -> s26, 
 
>    s25 -> s27, s26 -> s24, s27 -> s25, s28 -> s28, s34 -> s36, s35 -> s37, 
 
>    s36 -> s34, s37 -> s35, s38 -> s38, s45 -> s67, s46 -> s46, s47 -> s56, 
 
>    s48 -> s68, s56 -> s47, s57 -> s57, 
 
>    s58 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s67 -> s45, s68 -> s48}

In[132]:= In[132]:= In[132]:= 
In[133]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[133]= {3810.51, Null}

In[134]:= In[134]:= In[134]:= 
In[135]:= # of blocks after swap8: 7

In[136]:= In[136]:= In[136]:= 
In[137]:=           
In[138]:= In[138]:= In[138]:= 
In[139]:= Begin swap9: 

In[140]:= 
Out[140]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s08, 
 
>    s05 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s06 -> s06, 
 
>    s07 -> s07, s08 -> s04, s12 -> s12, s13 -> s13, s14 -> s18, 
 
>    s15 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s16 -> s16, 
 
>    s17 -> s17, s18 -> s14, s23 -> s23, s24 -> s28, 
 
>    s25 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s26 -> s26, 
 
>    s27 -> s27, s28 -> s24, s34 -> s38, 
 
>    s35 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s36 -> s36, 
 
>    s37 -> s37, s38 -> s34, s45 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, s46 -> s68, 
 
>    s47 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s48 -> s48, 
 
>    s56 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s57 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s58 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s67 -> s67, 
 
>    s68 -> s46}

In[141]:= In[141]:= In[141]:= 
In[142]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[142]= {2474.32, Null}

In[143]:= In[143]:= In[143]:= 
In[144]:= # of blocks after swap9: 7

In[145]:= In[145]:= In[145]:= 
In[146]:=           
In[147]:= In[147]:= In[147]:= 
In[148]:= Begin swap10: 

In[149]:= 
Out[149]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s08, s07 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, 
 
>    s08 -> s06, s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s15, s16 -> s18, 
 
>    s17 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s18 -> s16, 
 
>    s23 -> s23, s24 -> s24, s25 -> s25, s26 -> s28, 
 
>    s27 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s28 -> s26, 
 
>    s34 -> s34, s35 -> s35, s36 -> s38, 
 
>    s37 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s38 -> s36, 
 
>    s45 -> s45, s46 -> s48, s47 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s48 -> s46, s56 -> s58, 
 
>    s57 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s58 -> s56, 
 
>    s67 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, s68 -> s68}

In[150]:= In[150]:= In[150]:= 
In[151]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[151]= {2257.15, Null}

In[152]:= In[152]:= In[152]:= 
In[153]:= 
Out[153]= Delete[data/quintuple10ptp10OB.m]

In[154]:= 
In[155]:= In[155]:= In[155]:= 
In[156]:= # of blocks before Hermitian: 7

In[157]:= In[157]:= In[157]:= 
In[158]:= 
In[159]:= In[159]:= In[159]:= 
In[160]:=           
In[161]:= In[161]:= In[161]:= 
In[162]:= Begin Hermitian: 

In[163]:= 
Out[163]= {s01 -> s01, s02 -> s13, s03 -> s12, s04 -> s15, s05 -> s14, 
 
>    s06 -> s17, s07 -> s16, s08 -> 
 
>     -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s12 -> s03, s13 -> s02, 
 
>    s14 -> s05, s15 -> s04, s16 -> s07, s17 -> s06, 
 
>    s18 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s23 -> s23, 
 
>    s24 -> s35, s25 -> s34, s26 -> s37, s27 -> s36, 
 
>    s28 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s34 -> s25, 
 
>    s35 -> s24, s36 -> s27, s37 -> s26, 
 
>    s38 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s45 -> s45, 
 
>    s46 -> s57, s47 -> s56, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s47, s57 -> s46, 
 
>    s58 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s67 -> s67, 
 
>    s68 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68}

In[164]:= In[164]:= In[164]:= 
In[165]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[165]= {2259.62, Null}

In[166]:= In[166]:= In[166]:= 
In[167]:= 
Out[167]= Delete[data/quintupleH10ptp10OB.m]

In[168]:= 
In[169]:= In[169]:= In[169]:= 
In[170]:= # of blocks after Hermitian: 7

In[171]:= In[171]:= In[171]:= 
In[172]:= 
In[173]:= In[173]:= In[173]:= 
In[174]:= Begin Anti-Hermitian: 

In[175]:= 16734 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[175]= {2340.05, Null}

In[176]:= In[176]:= In[176]:= 
In[177]:= 
Out[177]= Delete[data/quintupleAH10ptp10OB.m]

In[178]:= 
In[179]:= In[179]:= In[179]:= 
In[180]:= # of blocks after anti-Hermitian: 0

In[181]:= 


==> anc/data/Out10ptp10SingleOB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:= 
In[19]:= In[19]:= In[19]:= 
In[20]:=          
In[21]:= In[21]:= In[21]:= 
In[22]:= 
Out[22]= {s01 -> s12, s02 -> s13, s03 -> s14, s04 -> s15, s05 -> s16, 
 
>    s06 -> s17, s07 -> s18, s08 -> 
 
>     -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s12 -> s23, s13 -> s24, 
 
>    s14 -> s25, s15 -> s26, s16 -> s27, s17 -> s28, 
 
>    s18 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s23 -> s34, 
 
>    s24 -> s35, s25 -> s36, s26 -> s37, s27 -> s38, 
 
>    s28 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s34 -> s45, 
 
>    s35 -> s46, s36 -> s47, s37 -> s48, 
 
>    s38 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s45 -> s56, 
 
>    s46 -> s57, s47 -> s58, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[23]:= In[23]:= In[23]:= 
In[24]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[24]= {10693.1, Null}

In[25]:= In[25]:= In[25]:= 
In[26]:= 
Out[26]= Delete[data/single10ptp10OB.m]

In[27]:= 
In[28]:= In[28]:= In[28]:= 
In[29]:= # of blocks before Hermitian: 

In[30]:= 
Out[30]= 105

In[31]:= In[31]:= In[31]:= 
In[32]:= 
In[33]:= In[33]:= In[33]:= 
In[34]:=          
In[35]:= In[35]:= In[35]:= 
In[36]:= 
Out[36]= {s01 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s02 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s03 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s04 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s05 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, 
 
>    s06 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, 
 
>    s07 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, 
 
>    s08 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, 
 
>    s12 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s13 -> s68, s14 -> s58, s15 -> s48, s16 -> s38, 
 
>    s17 -> s28, s18 -> s18, s23 -> s67, s24 -> s57, s25 -> s47, s26 -> s37, 
 
>    s27 -> s27, s28 -> s17, s34 -> s56, s35 -> s46, s36 -> s36, s37 -> s26, 
 
>    s38 -> s16, s45 -> s45, s46 -> s35, s47 -> s25, s48 -> s15, s56 -> s34, 
 
>    s57 -> s24, s58 -> s14, s67 -> s23, s68 -> s13}

In[37]:= In[37]:= In[37]:= 
In[38]:= 12765 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[38]= {8338.92, Null}

In[39]:= In[39]:= In[39]:= 
In[40]:= 
Out[40]= Delete[data/singleH10ptp10OB.m]

In[41]:= 
In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after Hermitian: 

In[44]:= 
Out[44]= 79

In[45]:= In[45]:= In[45]:= 
In[46]:= 
In[47]:= In[47]:= In[47]:= 
In[48]:= 17409 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[48]= {12770.6, Null}

In[49]:= In[49]:= In[49]:= 
In[50]:= 
Out[50]= Delete[data/singleAH10ptp10OB.m]

In[51]:= 
In[52]:= In[52]:= In[52]:= 
In[53]:= # of blocks after anti-Hermitian: 

In[54]:= 
Out[54]= 26

In[55]:= 


==> anc/data/Out10ptp10Triple1OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {14634.8, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s02, s04 -> s04, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s12, s14 -> s14, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s23, s24 -> s34, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s24, s35 -> s25, 
 
>    s36 -> s26, s37 -> s27, s38 -> s28, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 14754 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {11697.9, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 300

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s05, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s15, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s25, s25 -> s26, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s35, 
 
>    s35 -> s36, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s56, 
 
>    s46 -> s57, s47 -> s58, s48 -> 
 
>     -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {10740.8, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 59

In[44]:= In[44]:= In[44]:= 
In[45]:= 
In[46]:= In[46]:= In[46]:= 
In[47]:=          
In[48]:= In[48]:= In[48]:= 
In[49]:= Begin swap: 

In[50]:= 
Out[50]= {s01 -> s23, s02 -> s02, s03 -> s12, s04 -> s24, s05 -> s25, 
 
>    s06 -> s26, s07 -> s27, s08 -> s28, s12 -> s03, s13 -> s13, s14 -> s34, 
 
>    s15 -> s35, s16 -> s36, s17 -> s37, s18 -> s38, s23 -> s01, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s14, s35 -> s15, 
 
>    s36 -> s16, s37 -> s17, s38 -> s18, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[51]:= In[51]:= In[51]:= 
In[52]:= 15722 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[52]= {6191.34, Null}

In[53]:= In[53]:= In[53]:= 
In[54]:= 
Out[54]= Delete[data/triple110ptp10OB.m]

In[55]:= 
In[56]:= In[56]:= In[56]:= 
In[57]:= # of blocks before Hermitian: 37

In[58]:= In[58]:= In[58]:= 
In[59]:= 
In[60]:= In[60]:= In[60]:= 
In[61]:=          
In[62]:= In[62]:= In[62]:= 
In[63]:= Begin Hermitian: 

In[64]:= 
Out[64]= {s01 -> s01, s02 -> s13, s03 -> s12, 
 
>    s04 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s05 -> s18, 
 
>    s06 -> s17, s07 -> s16, s08 -> s15, s12 -> s03, s13 -> s02, 
 
>    s14 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s15 -> s08, 
 
>    s16 -> s07, s17 -> s06, s18 -> s05, s23 -> s23, 
 
>    s24 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s25 -> s38, 
 
>    s26 -> s37, s27 -> s36, s28 -> s35, 
 
>    s34 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s35 -> s28, 
 
>    s36 -> s27, s37 -> s26, s38 -> s25, 
 
>    s45 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, 
 
>    s46 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s47 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s48 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s56 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s57 -> s68, s58 -> s58, s67 -> s67, s68 -> s57}

In[65]:= In[65]:= In[65]:= 
In[66]:= 6800 eqns to be solved
Begin to collect terms with the same coefficient

Out[66]= {3443.25, Null}

In[67]:= In[67]:= In[67]:= 
In[68]:= 
Out[68]= Delete[data/triple1H10ptp10OB.m]

In[69]:= 
In[70]:= In[70]:= In[70]:= 
In[71]:= # of blocks after Hermitian: 34

In[72]:= In[72]:= In[72]:= 
In[73]:= 
In[74]:= In[74]:= In[74]:= 
In[75]:= Begin Anti-Hermitian: 

In[76]:= 17332 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[76]= {4755.64, Null}

In[77]:= In[77]:= In[77]:= 
In[78]:= 
Out[78]= Delete[data/triple1AH10ptp10OB.m]

In[79]:= 
In[80]:= In[80]:= In[80]:= 
In[81]:= # of blocks after anti-Hermitian: 3

In[82]:= 


==> anc/data/Out10ptp10Triple2OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {18512.6, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s04, s04 -> s02, s05 -> s05, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s14, s14 -> s12, 
 
>    s15 -> s15, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s34, s24 -> s23, 
 
>    s25 -> s35, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s24, s35 -> s45, 
 
>    s36 -> s46, s37 -> s47, s38 -> s48, s45 -> s25, s46 -> s26, s47 -> s27, 
 
>    s48 -> s28, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 17427 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {15712., Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 175

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s06, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s16, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s26, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s36, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s46, 
 
>    s46 -> s47, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s67, s57 -> s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 17430 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {8419.79, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= 
Out[43]= Delete[data/triple210ptp10OB.m]

In[44]:= 
In[45]:= In[45]:= In[45]:= 
In[46]:= # of blocks before Hermitian: 35

In[47]:= In[47]:= In[47]:= 
In[48]:= 
In[49]:= In[49]:= In[49]:= 
In[50]:=          
In[51]:= In[51]:= In[51]:= 
In[52]:= Begin Hermitian: 

In[53]:= 
Out[53]= {s01 -> s01, s02 -> s14, s03 -> s13, s04 -> s12, 
 
>    s05 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s06 -> s18, 
 
>    s07 -> s17, s08 -> s16, s12 -> s04, s13 -> s03, s14 -> s02, 
 
>    s15 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s16 -> s08, 
 
>    s17 -> s07, s18 -> s06, s23 -> s34, s24 -> s24, 
 
>    s25 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s26 -> s48, 
 
>    s27 -> s47, s28 -> s46, s34 -> s23, 
 
>    s35 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s36 -> s38, 
 
>    s37 -> s37, s38 -> s36, s45 -> 
 
>     -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s46 -> s28, s47 -> s27, 
 
>    s48 -> s26, s56 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s57 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68, 
 
>    s58 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> s68}

In[54]:= In[54]:= In[54]:= 
In[55]:= 9176 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[55]= {3219.02, Null}

In[56]:= In[56]:= In[56]:= 
In[57]:= 
Out[57]= Delete[data/triple2H10ptp10OB.m]

In[58]:= 
In[59]:= In[59]:= In[59]:= 
In[60]:= # of blocks after Hermitian: 29

In[61]:= In[61]:= In[61]:= 
In[62]:= 
In[63]:= In[63]:= In[63]:= 
In[64]:= Begin Anti-Hermitian: 

In[65]:= 17337 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[65]= {4850.97, Null}

In[66]:= In[66]:= In[66]:= 
In[67]:= 
Out[67]= Delete[data/triple2AH10ptp10OB.m]

In[68]:= 
In[69]:= In[69]:= In[69]:= 
In[70]:= # of blocks after anti-Hermitian: 6

In[71]:= 


==> anc/data/Out10ptp10Triple3OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s01, s02 -> s12, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s03, s14 -> s04, 
 
>    s15 -> s05, s16 -> s06, s17 -> s07, s18 -> s08, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 15230 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {10413.1, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 525

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s03, s03 -> s04, s04 -> s05, s05 -> s02, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s13, s13 -> s14, s14 -> s15, 
 
>    s15 -> s12, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s34, s24 -> s35, 
 
>    s25 -> s23, s26 -> s36, s27 -> s37, s28 -> s38, s34 -> s45, s35 -> s24, 
 
>    s36 -> s46, s37 -> s47, s38 -> s48, s45 -> s25, s46 -> s56, s47 -> s57, 
 
>    s48 -> s58, s56 -> s26, s57 -> s27, s58 -> s28, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 17198 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {10716.3, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 144

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s15, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s35, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s45, 
 
>    s46 -> s47, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s57, s57 -> s58, 
 
>    s58 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 17096 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {4198.34, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 45

In[44]:= In[44]:= In[44]:= 
In[45]:= 
In[46]:= In[46]:= In[46]:= 
In[47]:=          
In[48]:= In[48]:= In[48]:= 
In[49]:= Begin swap: 

In[50]:= 
Out[50]= {s01 -> s01, s02 -> s06, s03 -> s07, s04 -> s08, 
 
>    s05 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s06 -> s02, 
 
>    s07 -> s03, s08 -> s04, s12 -> s16, s13 -> s17, s14 -> s18, 
 
>    s15 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s16 -> s12, 
 
>    s17 -> s13, s18 -> s14, s23 -> s67, s24 -> s68, 
 
>    s25 -> -s06 - s16 - s26 - s36 - s46 - s56 - s67 - s68, s26 -> s26, 
 
>    s27 -> s36, s28 -> s46, s34 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - s14 - 
 
>      s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - s34 - 
 
>      s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - s58 - 
 
>      s67 - s68, s35 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68, s36 -> s27, s37 -> s37, s38 -> s47, 
 
>    s45 -> s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + 
 
>      s16 + s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + 
 
>      s45 + s46 + s47 + s56 + s57 + s67, s46 -> s28, s47 -> s38, s48 -> s48, 
 
>    s56 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, 
 
>    s57 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, 
 
>    s58 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s67 -> s23, 
 
>    s68 -> s24}

In[51]:= In[51]:= In[51]:= 
In[52]:= 15784 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[52]= {6096.2, Null}

In[53]:= In[53]:= In[53]:= 
In[54]:= 
Out[54]= Delete[data/triple310ptp10OB.m]

In[55]:= 
In[56]:= In[56]:= In[56]:= 
In[57]:= # of blocks before Hermitian: 30

In[58]:= In[58]:= In[58]:= 
In[59]:= 
In[60]:= In[60]:= In[60]:= 
In[61]:=          
In[62]:= In[62]:= In[62]:= 
In[63]:= Begin Hermitian: 

In[64]:= 
Out[64]= {s01 -> s01, s02 -> s15, s03 -> s14, s04 -> s13, s05 -> s12, 
 
>    s06 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s07 -> s18, 
 
>    s08 -> s17, s12 -> s05, s13 -> s04, s14 -> s03, s15 -> s02, 
 
>    s16 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s17 -> s08, 
 
>    s18 -> s07, s23 -> s45, s24 -> s35, s25 -> s25, 
 
>    s26 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s27 -> s58, 
 
>    s28 -> s57, s34 -> s34, s35 -> s24, 
 
>    s36 -> -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s37 -> s48, 
 
>    s38 -> s47, s45 -> s23, s46 -> 
 
>     -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s47 -> s38, s48 -> s37, 
 
>    s56 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s57 -> s28, 
 
>    s58 -> s27, s67 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s68 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68}

In[65]:= In[65]:= In[65]:= 
In[66]:= 8068 eqns to be solved
Begin to collect terms with the same coefficient

Out[66]= {3024.2, Null}

In[67]:= In[67]:= In[67]:= 
In[68]:= 
Out[68]= Delete[data/triple3H10ptp10OB.m]

In[69]:= 
In[70]:= In[70]:= In[70]:= 
In[71]:= # of blocks after Hermitian: 27

In[72]:= In[72]:= In[72]:= 
In[73]:= 
In[74]:= In[74]:= In[74]:= 
In[75]:= Begin Anti-Hermitian: 

In[76]:= 17216 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[76]= {4319.19, Null}

In[77]:= In[77]:= In[77]:= 
In[78]:= 
Out[78]= Delete[data/triple3AH10ptp10OB.m]

In[79]:= 
In[80]:= In[80]:= In[80]:= 
In[81]:= # of blocks after anti-Hermitian: 3

In[82]:= 


==> anc/data/Out10ptp10Triple4OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= Number of monomials and terms after Adler: {575757, 945}

In[10]:= In[10]:= In[10]:= 
In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=          
In[19]:= In[19]:= In[19]:= 
In[20]:= Begin cyc1: 

In[21]:= 
Out[21]= {s01 -> s12, s02 -> s01, s03 -> s13, s04 -> s14, s05 -> s15, 
 
>    s06 -> s16, s07 -> s17, s08 -> s18, s12 -> s02, s13 -> s23, s14 -> s24, 
 
>    s15 -> s25, s16 -> s26, s17 -> s27, s18 -> s28, s23 -> s03, s24 -> s04, 
 
>    s25 -> s05, s26 -> s06, s27 -> s07, s28 -> s08, s34 -> s34, s35 -> s35, 
 
>    s36 -> s36, s37 -> s37, s38 -> s38, s45 -> s45, s46 -> s46, s47 -> s47, 
 
>    s48 -> s48, s56 -> s56, s57 -> s57, s58 -> s58, s67 -> s67, s68 -> s68}

In[22]:= In[22]:= In[22]:= 
In[23]:= 17427 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[23]= {48344.9, Null}

In[24]:= In[24]:= In[24]:= 
In[25]:= # of blocks after cyc1: 315

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= Begin cyc2: 

In[30]:= 
Out[30]= {s01 -> s01, s02 -> s02, s03 -> s04, s04 -> s05, s05 -> s03, 
 
>    s06 -> s06, s07 -> s07, s08 -> s08, s12 -> s12, s13 -> s14, s14 -> s15, 
 
>    s15 -> s13, s16 -> s16, s17 -> s17, s18 -> s18, s23 -> s24, s24 -> s25, 
 
>    s25 -> s23, s26 -> s26, s27 -> s27, s28 -> s28, s34 -> s45, s35 -> s34, 
 
>    s36 -> s46, s37 -> s47, s38 -> s48, s45 -> s35, s46 -> s56, s47 -> s57, 
 
>    s48 -> s58, s56 -> s36, s57 -> s37, s58 -> s38, s67 -> s67, s68 -> s68}

In[31]:= In[31]:= In[31]:= 
In[32]:= 17157 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[32]= {40045.7, Null}

In[33]:= In[33]:= In[33]:= 
In[34]:= # of blocks after cyc2: 109

In[35]:= In[35]:= In[35]:= 
In[36]:=          
In[37]:= In[37]:= In[37]:= 
In[38]:= Begin cyc3: 

In[39]:= 
Out[39]= {s01 -> s01, s02 -> s02, s03 -> s03, s04 -> s04, s05 -> s05, 
 
>    s06 -> s07, s07 -> s08, s08 -> 
 
>     -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s12 -> s12, s13 -> s13, 
 
>    s14 -> s14, s15 -> s15, s16 -> s17, s17 -> s18, 
 
>    s18 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s23 -> s23, 
 
>    s24 -> s24, s25 -> s25, s26 -> s27, s27 -> s28, 
 
>    s28 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s34 -> s34, 
 
>    s35 -> s35, s36 -> s37, s37 -> s38, 
 
>    s38 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s45 -> s45, 
 
>    s46 -> s47, s47 -> s48, s48 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s56 -> s57, s57 -> s58, 
 
>    s58 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, 
 
>    s67 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08 - s12 - s13 - 
 
>      s14 - s15 - s16 - s17 - s18 - s23 - s24 - s25 - s26 - s27 - s28 - 
 
>      s34 - s35 - s36 - s37 - s38 - s45 - s46 - s47 - s48 - s56 - s57 - 
 
>      s58 - s67 - s68, s68 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + s16 + 
 
>      s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + s45 + 
 
>      s46 + s48 + s56 + s58 + s68}

In[40]:= In[40]:= In[40]:= 
In[41]:= 17100 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {14261.3, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= # of blocks after cyc3: 31

In[44]:= In[44]:= In[44]:= 
In[45]:= 
In[46]:= In[46]:= In[46]:= 
In[47]:=          
In[48]:= In[48]:= In[48]:= 
In[49]:= Begin swap: 

In[50]:= 
Out[50]= {s01 -> s34, s02 -> s35, s03 -> s03, s04 -> s13, s05 -> s23, 
 
>    s06 -> s36, s07 -> s37, s08 -> s38, s12 -> s45, s13 -> s04, s14 -> s14, 
 
>    s15 -> s24, s16 -> s46, s17 -> s47, s18 -> s48, s23 -> s05, s24 -> s15, 
 
>    s25 -> s25, s26 -> s56, s27 -> s57, s28 -> s58, s34 -> s01, s35 -> s02, 
 
>    s36 -> s06, s37 -> s07, s38 -> s08, s45 -> s12, s46 -> s16, s47 -> s17, 
 
>    s48 -> s18, s56 -> s26, s57 -> s27, s58 -> s28, s67 -> s67, s68 -> s68}

In[51]:= In[51]:= In[51]:= 
In[52]:= 14298 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[52]= {11786.9, Null}

In[53]:= In[53]:= In[53]:= 
In[54]:= 
Out[54]= Delete[data/triple410ptp10OB.m]

In[55]:= 
In[56]:= In[56]:= In[56]:= 
In[57]:= # of blocks before Hermitian: 21

In[58]:= In[58]:= In[58]:= 
In[59]:= 
In[60]:= In[60]:= In[60]:= 
In[61]:=          
In[62]:= In[62]:= In[62]:= 
In[63]:= Begin Hermitian: 

In[64]:= 
Out[64]= {s01 -> s12, s02 -> s02, s03 -> s25, s04 -> s24, s05 -> s23, 
 
>    s06 -> -s02 - s12 - s23 - s24 - s25 - s26 - s27 - s28, s07 -> s28, 
 
>    s08 -> s27, s12 -> s01, s13 -> s15, s14 -> s14, s15 -> s13, 
 
>    s16 -> -s01 - s12 - s13 - s14 - s15 - s16 - s17 - s18, s17 -> s18, 
 
>    s18 -> s17, s23 -> s05, s24 -> s04, s25 -> s03, 
 
>    s26 -> -s01 - s02 - s03 - s04 - s05 - s06 - s07 - s08, s27 -> s08, 
 
>    s28 -> s07, s34 -> s45, s35 -> s35, 
 
>    s36 -> -s05 - s15 - s25 - s35 - s45 - s56 - s57 - s58, s37 -> s58, 
 
>    s38 -> s57, s45 -> s34, s46 -> 
 
>     -s04 - s14 - s24 - s34 - s45 - s46 - s47 - s48, s47 -> s48, s48 -> s47, 
 
>    s56 -> -s03 - s13 - s23 - s34 - s35 - s36 - s37 - s38, s57 -> s38, 
 
>    s58 -> s37, s67 -> 
 
>     s01 + s02 + s03 + s04 + s05 + s06 + s07 + s12 + s13 + s14 + s15 + s16 + 
 
>      s17 + s23 + s24 + s25 + s26 + s27 + s34 + s35 + s36 + s37 + s45 + 
 
>      s46 + s47 + s56 + s57 + s67, 
 
>    s68 -> s01 + s02 + s03 + s04 + s05 + s06 + s08 + s12 + s13 + s14 + s15 + 
 
>      s16 + s18 + s23 + s24 + s25 + s26 + s28 + s34 + s35 + s36 + s38 + 
 
>      s45 + s46 + s48 + s56 + s58 + s68}

In[65]:= In[65]:= In[65]:= 
In[66]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[66]= {5020.08, Null}

In[67]:= In[67]:= In[67]:= 
In[68]:= 
Out[68]= Delete[data/triple4H10ptp10OB.m]

In[69]:= 
In[70]:= In[70]:= In[70]:= 
In[71]:= # of blocks after Hermitian: 21

In[72]:= In[72]:= In[72]:= 
In[73]:= 
In[74]:= In[74]:= In[74]:= 
In[75]:= Begin Anti-Hermitian: 

In[76]:= 17196 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[76]= {7194.93, Null}

In[77]:= In[77]:= In[77]:= 
In[78]:= 
Out[78]= Delete[data/triple4AH10ptp10OB.m]

In[79]:= 
In[80]:= In[80]:= In[80]:= 
In[81]:= # of blocks after anti-Hermitian: 0

In[82]:= 


==> anc/data/Out8ptp10Double1OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s12, s13 -> s23, s14 -> s24, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s13, s24 -> s14, s25 -> s15, s26 -> s16, s27 -> s17, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, s37 -> s37, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
10316 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {3658.63, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 1845

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s14, s14 -> s15, s15 -> s16, s16 -> s17, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s24, s24 -> s25, 
 
>    s25 -> s26, s26 -> s27, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s45, s35 -> s46, s36 -> s47, 
 
>    s37 -> -s14 - s24 - s34 - s45 - s46 - s47, s45 -> s56, s46 -> s57, 
 
>    s47 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[30]:= In[30]:= In[30]:= 
In[31]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {6111.47, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 320

In[34]:= In[34]:= In[34]:= 
In[35]:= 
Out[35]= Delete[data/double18ptp10OB.m]

In[36]:= 
In[37]:= In[37]:= In[37]:= 
In[38]:= # of blocks before Hermitian: 

In[39]:= 
Out[39]= 320

In[40]:= In[40]:= In[40]:= 
In[41]:= 
In[42]:= In[42]:= In[42]:= 
In[43]:=          
In[44]:= In[44]:= In[44]:= 
In[45]:= 
Out[45]= {s12 -> s12, s13 -> -s12 - s23 - s24 - s25 - s26 - s27, s14 -> s27, 
 
>    s15 -> s26, s16 -> s25, s17 -> s24, 
 
>    s23 -> -s12 - s13 - s14 - s15 - s16 - s17, s24 -> s17, s25 -> s16, 
 
>    s26 -> s15, s27 -> s14, s34 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s35 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57, s36 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s37 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s45 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s46 -> s57, 
 
>    s47 -> s47, s56 -> s56, s57 -> s46}

In[46]:= In[46]:= In[46]:= 
In[47]:= 11214 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[47]= {7117.65, Null}

In[48]:= In[48]:= In[48]:= 
In[49]:= 
Out[49]= Delete[data/double1H8ptp10OB.m]

In[50]:= 
In[51]:= In[51]:= In[51]:= 
In[52]:= # of blocks after Hermitian: 

In[53]:= 
Out[53]= 190

In[54]:= In[54]:= In[54]:= 
In[55]:=          
In[56]:= In[56]:= In[56]:= 
In[57]:= 
Out[57]= {s12 -> s12, s13 -> -s12 - s23 - s24 - s25 - s26 - s27, s14 -> s27, 
 
>    s15 -> s26, s16 -> s25, s17 -> s24, 
 
>    s23 -> -s12 - s13 - s14 - s15 - s16 - s17, s24 -> s17, s25 -> s16, 
 
>    s26 -> s15, s27 -> s14, s34 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s35 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57, s36 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s37 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s45 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s46 -> s57, 
 
>    s47 -> s47, s56 -> s56, s57 -> s46}

In[58]:= In[58]:= In[58]:= 
In[59]:= 11291 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[59]= {8365.1, Null}

In[60]:= In[60]:= In[60]:= 
In[61]:= 
Out[61]= Delete[data/double1AH8ptp10OB.m]

In[62]:= 
In[63]:= In[63]:= In[63]:= 
In[64]:= # of blocks after anti-Hermitian: 

In[65]:= 
Out[65]= 130

In[66]:= 


==> anc/data/Out8ptp10Double2OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s23, s13 -> s12, s14 -> s24, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s13, s24 -> s34, s25 -> s35, s26 -> s36, s27 -> s37, 
 
>    s34 -> s14, s35 -> s15, s36 -> s16, s37 -> s17, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
11229 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {4458.09, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 1130

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s13, s14 -> s15, s15 -> s16, s16 -> s17, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s23, s24 -> s25, 
 
>    s25 -> s26, s26 -> s27, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s35, s35 -> s36, s36 -> s37, 
 
>    s37 -> -s13 - s23 - s34 - s35 - s36 - s37, s45 -> s56, s46 -> s57, 
 
>    s47 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[30]:= In[30]:= In[30]:= 
In[31]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {4855.27, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 0

In[34]:= In[34]:= In[34]:= 
In[35]:= 
Out[35]= Delete[data/double28ptp10OB.m]

In[36]:= 
In[37]:= In[37]:= In[37]:= 
In[38]:= # of blocks before Hermitian: 

In[39]:= 
Out[39]= 226

In[40]:= In[40]:= In[40]:= 
In[41]:= 
In[42]:= In[42]:= In[42]:= 
In[43]:=          
In[44]:= In[44]:= In[44]:= 
In[45]:= 
Out[45]= {s12 -> s23, s13 -> s13, s14 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s15 -> s37, s16 -> s36, s17 -> s35, s23 -> s12, 
 
>    s24 -> -s12 - s23 - s24 - s25 - s26 - s27, s25 -> s27, s26 -> s26, 
 
>    s27 -> s25, s34 -> -s12 - s13 - s14 - s15 - s16 - s17, s35 -> s17, 
 
>    s36 -> s16, s37 -> s15, s45 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s46 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57, s47 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s57 -> s57}

In[46]:= In[46]:= In[46]:= 
In[47]:= 11166 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[47]= {4228.97, Null}

In[48]:= In[48]:= In[48]:= 
In[49]:= 
Out[49]= Delete[data/double2H8ptp10OB.m]

In[50]:= 
In[51]:= In[51]:= In[51]:= 
In[52]:= # of blocks after Hermitian: 

In[53]:= 
Out[53]= 128

In[54]:= In[54]:= In[54]:= 
In[55]:=          
In[56]:= In[56]:= In[56]:= 
In[57]:= 
Out[57]= {s12 -> s23, s13 -> s13, s14 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s15 -> s37, s16 -> s36, s17 -> s35, s23 -> s12, 
 
>    s24 -> -s12 - s23 - s24 - s25 - s26 - s27, s25 -> s27, s26 -> s26, 
 
>    s27 -> s25, s34 -> -s12 - s13 - s14 - s15 - s16 - s17, s35 -> s17, 
 
>    s36 -> s16, s37 -> s15, s45 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s46 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57, s47 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s57 -> s57}

In[58]:= In[58]:= In[58]:= 
In[59]:= 11285 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[59]= {4338.79, Null}

In[60]:= In[60]:= In[60]:= 
In[61]:= 
Out[61]= Delete[data/double2AH8ptp10OB.m]

In[62]:= 
In[63]:= In[63]:= In[63]:= 
In[64]:= # of blocks after anti-Hermitian: 

In[65]:= 
Out[65]= 98

In[66]:= 


==> anc/data/Out8ptp10Double3OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s23, s13 -> s24, s14 -> s12, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s34, s24 -> s13, s25 -> s35, s26 -> s36, s27 -> s37, 
 
>    s34 -> s14, s35 -> s45, s36 -> s46, s37 -> s47, s45 -> s15, s46 -> s16, 
 
>    s47 -> s17, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
11286 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {4638.5, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 857

In[26]:= In[26]:= In[26]:= 
In[27]:=          
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s16, s16 -> s17, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s23, s24 -> s24, 
 
>    s25 -> s26, s26 -> s27, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s34, s35 -> s36, s36 -> s37, 
 
>    s37 -> -s13 - s23 - s34 - s35 - s36 - s37, s45 -> s46, s46 -> s47, 
 
>    s47 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[30]:= In[30]:= In[30]:= 
In[31]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {2853.29, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 228

In[34]:= In[34]:= In[34]:= 
In[35]:= 
In[36]:= In[36]:= In[36]:= 
In[37]:=          
In[38]:= In[38]:= In[38]:= 
In[39]:= 
Out[39]= {s12 -> s56, s13 -> s57, s14 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s15 -> s15, s16 -> s25, s17 -> s35, 
 
>    s23 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s24 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s25 -> s16, s26 -> s26, s27 -> s36, 
 
>    s34 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s35 -> s17, s36 -> s27, s37 -> s37, 
 
>    s45 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s46 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s47 -> -s13 - s23 - s34 - s35 - s36 - s37, s56 -> s12, s57 -> s13}

In[40]:= In[40]:= In[40]:= 
In[41]:= 11295 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[41]= {7554.13, Null}

In[42]:= In[42]:= In[42]:= 
In[43]:= 
Out[43]= Delete[data/double38ptp10OB.m]

In[44]:= 
In[45]:= In[45]:= In[45]:= 
In[46]:= # of blocks before Hermitian: 

In[47]:= 
Out[47]= 129

In[48]:= In[48]:= In[48]:= 
In[49]:= 
In[50]:= In[50]:= In[50]:= 
In[51]:=          
In[52]:= In[52]:= In[52]:= 
In[53]:= 
Out[53]= {s12 -> s34, s13 -> s24, s14 -> s14, 
 
>    s15 -> -s14 - s24 - s34 - s45 - s46 - s47, s16 -> s47, s17 -> s46, 
 
>    s23 -> s23, s24 -> s13, s25 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s26 -> s37, s27 -> s36, s34 -> s12, 
 
>    s35 -> -s12 - s23 - s24 - s25 - s26 - s27, s36 -> s27, s37 -> s26, 
 
>    s45 -> -s12 - s13 - s14 - s15 - s16 - s17, s46 -> s17, s47 -> s16, 
 
>    s56 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s57 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57}

In[54]:= In[54]:= In[54]:= 
In[55]:= 10792 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[55]= {4360.03, Null}

In[56]:= In[56]:= In[56]:= 
In[57]:= 
Out[57]= Delete[data/double3H8ptp10OB.m]

In[58]:= 
In[59]:= In[59]:= In[59]:= 
In[60]:= # of blocks after Hermitian: 

In[61]:= 
Out[61]= 87

In[62]:= In[62]:= In[62]:= 
In[63]:=          
In[64]:= In[64]:= In[64]:= 
In[65]:= 
Out[65]= {s12 -> s34, s13 -> s24, s14 -> s14, 
 
>    s15 -> -s14 - s24 - s34 - s45 - s46 - s47, s16 -> s47, s17 -> s46, 
 
>    s23 -> s23, s24 -> s13, s25 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s26 -> s37, s27 -> s36, s34 -> s12, 
 
>    s35 -> -s12 - s23 - s24 - s25 - s26 - s27, s36 -> s27, s37 -> s26, 
 
>    s45 -> -s12 - s13 - s14 - s15 - s16 - s17, s46 -> s17, s47 -> s16, 
 
>    s56 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s57 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57}

In[66]:= In[66]:= In[66]:= 
In[67]:= 11265 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[67]= {4742.94, Null}

In[68]:= In[68]:= In[68]:= 
In[69]:= 
Out[69]= Delete[data/double3AH8ptp10OB.m]

In[70]:= 
In[71]:= In[71]:= In[71]:= 
In[72]:= # of blocks after anti-Hermitian: 

In[73]:= 
Out[73]= 42

In[74]:= 


==> anc/data/Out8ptp10QuadrupleOB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s12, s13 -> s23, s14 -> s24, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s13, s24 -> s14, s25 -> s15, s26 -> s16, s27 -> s17, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, s37 -> s37, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
10316 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {3681.27, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 1845

In[26]:= In[26]:= In[26]:= 
In[27]:=                   
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s14, s14 -> s13, s15 -> s15, s16 -> s16, 
 
>    s17 -> s17, s23 -> s24, s24 -> s23, s25 -> s25, s26 -> s26, s27 -> s27, 
 
>    s34 -> s34, s35 -> s45, s36 -> s46, s37 -> s47, s45 -> s35, s46 -> s36, 
 
>    s47 -> s37, s56 -> s56, s57 -> s57}

In[30]:= In[30]:= In[30]:= 
In[31]:= 10248 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {4419.13, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 1020

In[34]:= In[34]:= In[34]:= 
In[35]:=                   
In[36]:= In[36]:= In[36]:= 
In[37]:= 
Out[37]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s16, s16 -> s15, 
 
>    s17 -> s17, s23 -> s23, s24 -> s24, s25 -> s26, s26 -> s25, s27 -> s27, 
 
>    s34 -> s34, s35 -> s36, s36 -> s35, s37 -> s37, s45 -> s46, s46 -> s45, 
 
>    s47 -> s47, s56 -> s56, s57 -> 
 
>     -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - s27 - 
 
>      s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57}

In[38]:= In[38]:= In[38]:= 
In[39]:= 11141 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[39]= {3665.23, Null}

In[40]:= In[40]:= In[40]:= # of blocks after cyc3: 

In[41]:= 
Out[41]= 570

In[42]:= In[42]:= In[42]:= 
In[43]:=                   
In[44]:= In[44]:= In[44]:= 
In[45]:= 
Out[45]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s15, s16 -> s16, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s26, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, 
 
>    s37 -> -s13 - s23 - s34 - s35 - s36 - s37, s45 -> s45, s46 -> s46, 
 
>    s47 -> -s14 - s24 - s34 - s45 - s46 - s47, s56 -> s56, 
 
>    s57 -> -s15 - s25 - s35 - s45 - s56 - s57}

In[46]:= In[46]:= In[46]:= 
In[47]:= 11205 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[47]= {2834.42, Null}

In[48]:= In[48]:= In[48]:= # of blocks after cyc4: 

In[49]:= 
Out[49]= 330

In[50]:= In[50]:= In[50]:= 
In[51]:= 
In[52]:= In[52]:= In[52]:= 
In[53]:=          
In[54]:= In[54]:= In[54]:= 
In[55]:= 
Out[55]= {s12 -> s34, s13 -> s13, s14 -> s23, s15 -> s35, s16 -> s36, 
 
>    s17 -> s37, s23 -> s14, s24 -> s24, s25 -> s45, s26 -> s46, s27 -> s47, 
 
>    s34 -> s12, s35 -> s15, s36 -> s16, s37 -> s17, s45 -> s25, s46 -> s26, 
 
>    s47 -> s27, s56 -> s56, s57 -> s57}

In[56]:= In[56]:= In[56]:= 
In[57]:= 10690 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[57]= {755.021, Null}

In[58]:= In[58]:= In[58]:= # of blocks after swap1: 

In[59]:= 
Out[59]= 181

In[60]:= In[60]:= In[60]:= 
In[61]:=          
In[62]:= In[62]:= In[62]:= 
In[63]:= 
Out[63]= {s12 -> s56, s13 -> s35, s14 -> s45, s15 -> s15, s16 -> s25, 
 
>    s17 -> s57, s23 -> s36, s24 -> s46, s25 -> s16, s26 -> s26, 
 
>    s27 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s34 -> s34, 
 
>    s35 -> s13, s36 -> s23, s37 -> s37, s45 -> s14, s46 -> s24, s47 -> s47, 
 
>    s56 -> s12, s57 -> s17}

In[64]:= In[64]:= In[64]:= 
In[65]:= 10999 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[65]= {845.648, Null}

In[66]:= In[66]:= In[66]:= # of blocks after swap2: 

In[67]:= 
Out[67]= 71

In[68]:= In[68]:= In[68]:= 
In[69]:=          
In[70]:= In[70]:= In[70]:= 
In[71]:= 
Out[71]= {s12 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s13 -> s37, s14 -> s47, s15 -> s57, 
 
>    s16 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s17 -> s17, 
 
>    s23 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s24 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s25 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s26 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s27 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, s37 -> s13, s45 -> s45, s46 -> s46, 
 
>    s47 -> s14, s56 -> s56, s57 -> s15}

In[72]:= In[72]:= In[72]:= 
In[73]:= 11249 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[73]= {1391.95, Null}

In[74]:= In[74]:= In[74]:= # of blocks after swap3: 

In[75]:= 
Out[75]= 26

In[76]:= In[76]:= In[76]:= 
In[77]:=          
In[78]:= In[78]:= In[78]:= 
In[79]:= 
Out[79]= {s12 -> s12, s13 -> s15, s14 -> s16, s15 -> s13, s16 -> s14, 
 
>    s17 -> s17, s23 -> s25, s24 -> s26, s25 -> s23, s26 -> s24, s27 -> s27, 
 
>    s34 -> s56, s35 -> s35, s36 -> s45, s37 -> s57, s45 -> s36, s46 -> s46, 
 
>    s47 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s56 -> s34, 
 
>    s57 -> s37}

In[80]:= In[80]:= In[80]:= 
In[81]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[81]= {143.7, Null}

In[82]:= In[82]:= In[82]:= # of blocks after swap4: 

In[83]:= 
Out[83]= 26

In[84]:= In[84]:= In[84]:= 
In[85]:=          
In[86]:= In[86]:= In[86]:= 
In[87]:= 
Out[87]= {s12 -> s12, s13 -> s17, s14 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s15 -> s15, s16 -> s16, s17 -> s13, s23 -> s27, 
 
>    s24 -> -s12 - s23 - s24 - s25 - s26 - s27, s25 -> s25, s26 -> s26, 
 
>    s27 -> s23, s34 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56, s35 -> s57, 
 
>    s36 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, s37 -> s37, 
 
>    s45 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s46 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s47 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s56 -> s56, s57 -> s35}

In[88]:= In[88]:= In[88]:= 
In[89]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[89]= {629.687, Null}

In[90]:= In[90]:= In[90]:= # of blocks after swap5: 

In[91]:= 
Out[91]= 26

In[92]:= In[92]:= In[92]:= 
In[93]:=          
In[94]:= In[94]:= In[94]:= 
In[95]:= 
Out[95]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s17, 
 
>    s16 -> -s12 - s13 - s14 - s15 - s16 - s17, s17 -> s15, s23 -> s23, 
 
>    s24 -> s24, s25 -> s27, s26 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s27 -> s25, s34 -> s34, s35 -> s37, 
 
>    s36 -> -s13 - s23 - s34 - s35 - s36 - s37, s37 -> s35, s45 -> s47, 
 
>    s46 -> -s14 - s24 - s34 - s45 - s46 - s47, s47 -> s45, 
 
>    s56 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s57 -> s57}

In[96]:= In[96]:= In[96]:= 
In[97]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[97]= {301.763, Null}

In[98]:= In[98]:= In[98]:= 
In[99]:= 
Out[99]= Delete[data/quadruple8ptp10OB.m]

In[100]:= 
In[101]:= In[101]:= In[101]:= 
In[102]:= # of blocks before Hermitian: 

In[103]:= 
Out[103]= 26

In[104]:= In[104]:= In[104]:= 
In[105]:= 
In[106]:= In[106]:= In[106]:= 
In[107]:=           
In[108]:= In[108]:= In[108]:= 
In[109]:= 
Out[109]= {s12 -> s12, s13 -> s24, s14 -> s23, s15 -> s26, s16 -> s25, 
 
>    s17 -> -s12 - s23 - s24 - s25 - s26 - s27, s23 -> s14, s24 -> s13, 
 
>    s25 -> s16, s26 -> s15, s27 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s34 -> s34, s35 -> s46, s36 -> s45, 
 
>    s37 -> -s14 - s24 - s34 - s45 - s46 - s47, s45 -> s36, s46 -> s35, 
 
>    s47 -> -s13 - s23 - s34 - s35 - s36 - s37, s56 -> s56, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[110]:= In[110]:= In[110]:= 
In[111]:= 0 eqns to be solved
Begin to collect terms with the same coefficient

Out[111]= {324.314, Null}

In[112]:= In[112]:= In[112]:= 
In[113]:= 
Out[113]= Delete[data/quadrupleH8ptp10OB.m]

In[114]:= 
In[115]:= In[115]:= In[115]:= 
In[116]:= # of blocks after Hermitian: 

In[117]:= 
Out[117]= 26

In[118]:= In[118]:= In[118]:= 
In[119]:=           
In[120]:= In[120]:= In[120]:= 
In[121]:= 
Out[121]= {s12 -> s12, s13 -> s24, s14 -> s23, s15 -> s26, s16 -> s25, 
 
>    s17 -> -s12 - s23 - s24 - s25 - s26 - s27, s23 -> s14, s24 -> s13, 
 
>    s25 -> s16, s26 -> s15, s27 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s34 -> s34, s35 -> s46, s36 -> s45, 
 
>    s37 -> -s14 - s24 - s34 - s45 - s46 - s47, s45 -> s36, s46 -> s35, 
 
>    s47 -> -s13 - s23 - s34 - s35 - s36 - s37, s56 -> s56, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[122]:= In[122]:= In[122]:= 
In[123]:= 11197 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[123]= {1261.78, Null}

In[124]:= In[124]:= In[124]:= 
In[125]:= 
Out[125]= Delete[data/quadrupleAH8ptp10OB.m]

In[126]:= 
In[127]:= In[127]:= In[127]:= 
In[128]:= # of blocks after anti-Hermitian: 

In[129]:= 
Out[129]= 0

In[130]:= 


==> anc/data/Out8ptp10Triple1OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s12, s13 -> s23, s14 -> s24, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s13, s24 -> s14, s25 -> s15, s26 -> s16, s27 -> s17, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, s37 -> s37, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
10316 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {3726.79, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 1845

In[26]:= In[26]:= In[26]:= 
In[27]:=                   
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s14, s14 -> s13, s15 -> s15, s16 -> s16, 
 
>    s17 -> s17, s23 -> s24, s24 -> s23, s25 -> s25, s26 -> s26, s27 -> s27, 
 
>    s34 -> s34, s35 -> s45, s36 -> s46, s37 -> s47, s45 -> s35, s46 -> s36, 
 
>    s47 -> s37, s56 -> s56, s57 -> s57}

In[30]:= In[30]:= In[30]:= 
In[31]:= 10248 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {3184.03, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 1020

In[34]:= In[34]:= In[34]:= 
In[35]:=                   
In[36]:= In[36]:= In[36]:= 
In[37]:= 
Out[37]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s16, s16 -> s17, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s23, s24 -> s24, 
 
>    s25 -> s26, s26 -> s27, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s34, s35 -> s36, s36 -> s37, 
 
>    s37 -> -s13 - s23 - s34 - s35 - s36 - s37, s45 -> s46, s46 -> s47, 
 
>    s47 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s56 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s57 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57}

In[38]:= In[38]:= In[38]:= 
In[39]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[39]= {2729.04, Null}

In[40]:= In[40]:= In[40]:= # of blocks after cyc3: 

In[41]:= 
Out[41]= 272

In[42]:= In[42]:= In[42]:= 
In[43]:= 
In[44]:= In[44]:= In[44]:= 
In[45]:=          
In[46]:= In[46]:= In[46]:= 
In[47]:= 
Out[47]= {s12 -> s34, s13 -> s13, s14 -> s23, s15 -> s35, s16 -> s36, 
 
>    s17 -> s37, s23 -> s14, s24 -> s24, s25 -> s45, s26 -> s46, s27 -> s47, 
 
>    s34 -> s12, s35 -> s15, s36 -> s16, s37 -> s17, s45 -> s25, s46 -> s26, 
 
>    s47 -> s27, s56 -> s56, s57 -> s57}

In[48]:= In[48]:= In[48]:= 
In[49]:= 10790 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[49]= {2987.79, Null}

In[50]:= In[50]:= In[50]:= 
In[51]:= 
Out[51]= Delete[data/triple18ptp10OB.m]

In[52]:= 
In[53]:= In[53]:= In[53]:= 
In[54]:= # of blocks before Hermitian: 

In[55]:= 
Out[55]= 149

In[56]:= In[56]:= In[56]:= 
In[57]:= 
In[58]:= In[58]:= In[58]:= 
In[59]:=          
In[60]:= In[60]:= In[60]:= 
In[61]:= 
Out[61]= {s12 -> s12, s13 -> s24, s14 -> s23, 
 
>    s15 -> -s12 - s23 - s24 - s25 - s26 - s27, s16 -> s27, s17 -> s26, 
 
>    s23 -> s14, s24 -> s13, s25 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s26 -> s17, s27 -> s16, s34 -> s34, 
 
>    s35 -> -s14 - s24 - s34 - s45 - s46 - s47, s36 -> s47, s37 -> s46, 
 
>    s45 -> -s13 - s23 - s34 - s35 - s36 - s37, s46 -> s37, s47 -> s36, 
 
>    s56 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s57 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57}

In[62]:= In[62]:= In[62]:= 
In[63]:= 10752 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[63]= {2447.24, Null}

In[64]:= In[64]:= In[64]:= 
In[65]:= 
Out[65]= Delete[data/triple1H8ptp10OB.m]

In[66]:= 
In[67]:= In[67]:= In[67]:= 
In[68]:= # of blocks after Hermitian: 

In[69]:= 
Out[69]= 107

In[70]:= In[70]:= In[70]:= 
In[71]:=          
In[72]:= In[72]:= In[72]:= 
In[73]:= 
Out[73]= {s12 -> s12, s13 -> s24, s14 -> s23, 
 
>    s15 -> -s12 - s23 - s24 - s25 - s26 - s27, s16 -> s27, s17 -> s26, 
 
>    s23 -> s14, s24 -> s13, s25 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s26 -> s17, s27 -> s16, s34 -> s34, 
 
>    s35 -> -s14 - s24 - s34 - s45 - s46 - s47, s36 -> s47, s37 -> s46, 
 
>    s45 -> -s13 - s23 - s34 - s35 - s36 - s37, s46 -> s37, s47 -> s36, 
 
>    s56 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s57 -> 
 
>     s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + s37 + 
 
>      s45 + s47 + s57}

In[74]:= In[74]:= In[74]:= 
In[75]:= 11249 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[75]= {1448.5, Null}

In[76]:= In[76]:= In[76]:= 
In[77]:= 
Out[77]= Delete[data/triple1AH8ptp10OB.m]

In[78]:= 
In[79]:= In[79]:= In[79]:= 
In[80]:= # of blocks after anti-Hermitian: 

In[81]:= 
Out[81]= 42

In[82]:= 


==> anc/data/Out8ptp10Triple2OB.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= In[3]:= In[3]:= 
In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= 
In[8]:= In[8]:= In[8]:= Number of monomials and terms after Adler: {42504, 3360}

In[9]:= In[9]:= In[9]:= 
In[10]:= 
In[11]:= 
Solve::svars: Equations may not give solutions for all "solve" variables.

Out[11]= {s18 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s28 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s38 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s48 -> -s14 - s24 - s34 - s45 - s46 - s47, 
 
>    s58 -> -s15 - s25 - s35 - s45 - s56 - s57, 
 
>    s67 -> -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - 
 
>      s27 - s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s68 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s78 -> 
 
>     s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + s36 + 
 
>      s45 + s46 + s56}

In[12]:= In[12]:= In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= 
In[16]:= 
In[17]:= In[17]:= In[17]:= 
In[18]:=                   
In[19]:= In[19]:= In[19]:= 
In[20]:= 
Out[20]= {s12 -> s12, s13 -> s23, s14 -> s24, s15 -> s25, s16 -> s26, 
 
>    s17 -> s27, s23 -> s13, s24 -> s14, s25 -> s15, s26 -> s16, s27 -> s17, 
 
>    s34 -> s34, s35 -> s35, s36 -> s36, s37 -> s37, s45 -> s45, s46 -> s46, 
 
>    s47 -> s47, s56 -> s56, s57 -> s57}

In[21]:= In[21]:= In[21]:= 
In[22]:= Launching kernels...
10316 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[22]= {4523.73, Null}

In[23]:= In[23]:= In[23]:= 
In[24]:= # of blocks after cyc1: 

In[25]:= 
Out[25]= 1845

In[26]:= In[26]:= In[26]:= 
In[27]:=                   
In[28]:= In[28]:= In[28]:= 
In[29]:= 
Out[29]= {s12 -> s12, s13 -> s14, s14 -> s15, s15 -> s13, s16 -> s16, 
 
>    s17 -> s17, s23 -> s24, s24 -> s25, s25 -> s23, s26 -> s26, s27 -> s27, 
 
>    s34 -> s45, s35 -> s34, s36 -> s46, s37 -> s47, s45 -> s35, s46 -> s56, 
 
>    s47 -> s57, s56 -> s36, s57 -> s37}

In[30]:= In[30]:= In[30]:= 
In[31]:= 11229 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[31]= {3900.68, Null}

In[32]:= In[32]:= In[32]:= # of blocks after cyc2: 

In[33]:= 
Out[33]= 621

In[34]:= In[34]:= In[34]:= 
In[35]:=                   
In[36]:= In[36]:= In[36]:= 
In[37]:= 
Out[37]= {s12 -> s12, s13 -> s13, s14 -> s14, s15 -> s15, s16 -> s17, 
 
>    s17 -> -s12 - s13 - s14 - s15 - s16 - s17, s23 -> s23, s24 -> s24, 
 
>    s25 -> s25, s26 -> s27, s27 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s34 -> s34, s35 -> s35, s36 -> s37, 
 
>    s37 -> -s13 - s23 - s34 - s35 - s36 - s37, s45 -> s45, s46 -> s47, 
 
>    s47 -> -s14 - s24 - s34 - s45 - s46 - s47, s56 -> s57, 
 
>    s57 -> -s15 - s25 - s35 - s45 - s56 - s57}

In[38]:= In[38]:= In[38]:= 
In[39]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[39]= {5448.49, Null}

In[40]:= In[40]:= In[40]:= # of blocks after cyc3: 

In[41]:= 
Out[41]= 209

In[42]:= In[42]:= In[42]:= 
In[43]:= 
In[44]:= In[44]:= In[44]:= 
In[45]:=          
In[46]:= In[46]:= In[46]:= 
In[47]:= 
Out[47]= {s12 -> s12, s13 -> s16, s14 -> s17, 
 
>    s15 -> -s12 - s13 - s14 - s15 - s16 - s17, s16 -> s13, s17 -> s14, 
 
>    s23 -> s26, s24 -> s27, s25 -> -s12 - s23 - s24 - s25 - s26 - s27, 
 
>    s26 -> s23, s27 -> s24, s34 -> 
 
>     -s12 - s13 - s14 - s15 - s16 - s17 - s23 - s24 - s25 - s26 - s27 - 
 
>      s34 - s35 - s36 - s37 - s45 - s46 - s47 - s56 - s57, 
 
>    s35 -> s12 + s13 + s14 + s15 + s17 + s23 + s24 + s25 + s27 + s34 + s35 + 
 
>      s37 + s45 + s47 + s57, s36 -> s36, s37 -> s46, 
 
>    s45 -> s12 + s13 + s14 + s15 + s16 + s23 + s24 + s25 + s26 + s34 + s35 + 
 
>      s36 + s45 + s46 + s56, s46 -> s37, s47 -> s47, 
 
>    s56 -> -s13 - s23 - s34 - s35 - s36 - s37, 
 
>    s57 -> -s14 - s24 - s34 - s45 - s46 - s47}

In[48]:= In[48]:= In[48]:= 
In[49]:= 11302 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[49]= {2858.45, Null}

In[50]:= In[50]:= In[50]:= 
In[51]:= 
Out[51]= Delete[data/triple28ptp10OB.m]

In[52]:= 
In[53]:= In[53]:= In[53]:= 
In[54]:= # of blocks before Hermitian: 

In[55]:= 
Out[55]= 117

In[56]:= In[56]:= In[56]:= 
In[57]:= 
In[58]:= In[58]:= In[58]:= 
In[59]:=          
In[60]:= In[60]:= In[60]:= 
In[61]:= 
Out[61]= {s12 -> s12, s13 -> s25, s14 -> s24, s15 -> s23, 
 
>    s16 -> -s12 - s23 - s24 - s25 - s26 - s27, s17 -> s27, s23 -> s15, 
 
>    s24 -> s14, s25 -> s13, s26 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s27 -> s17, s34 -> s45, s35 -> s35, 
 
>    s36 -> -s15 - s25 - s35 - s45 - s56 - s57, s37 -> s57, s45 -> s34, 
 
>    s46 -> -s14 - s24 - s34 - s45 - s46 - s47, s47 -> s47, 
 
>    s56 -> -s13 - s23 - s34 - s35 - s36 - s37, s57 -> s37}

In[62]:= In[62]:= In[62]:= 
In[63]:= 10702 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[63]= {1624.08, Null}

In[64]:= In[64]:= In[64]:= 
In[65]:= 
Out[65]= Delete[data/triple2H8ptp10OB.m]

In[66]:= 
In[67]:= In[67]:= In[67]:= 
In[68]:= # of blocks after Hermitian: 

In[69]:= 
Out[69]= 76

In[70]:= In[70]:= In[70]:= 
In[71]:=          
In[72]:= In[72]:= In[72]:= 
In[73]:= 
Out[73]= {s12 -> s12, s13 -> s25, s14 -> s24, s15 -> s23, 
 
>    s16 -> -s12 - s23 - s24 - s25 - s26 - s27, s17 -> s27, s23 -> s15, 
 
>    s24 -> s14, s25 -> s13, s26 -> -s12 - s13 - s14 - s15 - s16 - s17, 
 
>    s27 -> s17, s34 -> s45, s35 -> s35, 
 
>    s36 -> -s15 - s25 - s35 - s45 - s56 - s57, s37 -> s57, s45 -> s34, 
 
>    s46 -> -s14 - s24 - s34 - s45 - s46 - s47, s47 -> s47, 
 
>    s56 -> -s13 - s23 - s34 - s35 - s36 - s37, s57 -> s37}

In[74]:= In[74]:= In[74]:= 
In[75]:= 11272 eqns to be solved
Begin to solve the 10th block
Begin to collect terms with the same coefficient

Out[75]= {2495.71, Null}

In[76]:= In[76]:= In[76]:= 
In[77]:= 
Out[77]= Delete[data/triple2AH8ptp10OB.m]

In[78]:= 
In[79]:= In[79]:= In[79]:= 
In[80]:= # of blocks after anti-Hermitian: 

In[81]:= 
Out[81]= 41

In[82]:= 


==> anc/data/OutAdler10ptp10.out <==
Mathematica 12.0.0 Kernel for Linux x86 (64-bit)
Copyright 1988-2019 Wolfram Research, Inc.

In[1]:= 
In[2]:= In[2]:= 
In[3]:= 
In[4]:= In[4]:= In[4]:= 
In[5]:= 
In[6]:= In[6]:= In[6]:= 
In[7]:= In[7]:= In[7]:= 
In[8]:= 
In[9]:= In[9]:= In[9]:= 
In[10]:= In[10]:= In[10]:= Number of monomials: {575757}

In[11]:= In[11]:= In[11]:= 
In[12]:= 
In[13]:= In[13]:= In[13]:= 
In[14]:= 
In[15]:= In[15]:= In[15]:= Easy part: p0=0,...,p6=0

In[16]:= In[16]:= In[16]:= 
In[17]:= 
In[18]:= # of blocks after adler p0->0 is 405846

In[19]:= In[19]:= In[19]:= 
In[20]:= 
In[21]:= # of blocks after adler p1->0 is 278439

In[22]:= In[22]:= In[22]:= 
In[23]:= 
In[24]:= # of blocks after adler p2->0 is 184968

In[25]:= In[25]:= In[25]:= 
In[26]:= 
In[27]:= # of blocks after adler p3->0 is 118152

In[28]:= In[28]:= In[28]:= 
In[29]:= 
In[30]:= # of blocks after adler p4->0 is 71871

In[31]:= In[31]:= In[31]:= 
In[32]:= 
In[33]:= # of blocks after adler p5->0 is 41046

In[34]:= In[34]:= In[34]:= 
In[35]:= 
In[36]:= # of blocks after adler p6->0 is 21525

In[37]:= In[37]:= In[37]:= 
In[38]:= 
In[39]:= In[39]:= In[39]:= 
In[40]:= 
In[41]:= In[41]:= In[41]:= 
In[42]:= 
In[43]:= In[43]:= In[43]:= 
In[44]:= Launching kernels...
19350 eqns to be solved
Begin to solve the 10th block
Begin to solve the 20th block
Begin to collect terms with the same coefficient

Out[44]= {2839.39, Null}

In[45]:= In[45]:= In[45]:= 
In[46]:= # of blocks after adler p7->0 is 9975

In[47]:= In[47]:= In[47]:= 
In[48]:= 
In[49]:= In[49]:= In[49]:= 
In[50]:= 
In[51]:= In[51]:= In[51]:= 
In[52]:= 19185 eqns to be solved
Begin to solve the 10th block
Begin to solve the 20th block
Begin to collect terms with the same coefficient

Out[52]= {2485.63, Null}

In[53]:= In[53]:= In[53]:= 
In[54]:= # of blocks after adler p8->0 is 3780

In[55]:= In[55]:= In[55]:= 
In[56]:= 
In[57]:= In[57]:= In[57]:= 
In[58]:= 
In[59]:= In[59]:= In[59]:= 
In[60]:= 19185 eqns to be solved
Begin to solve the 10th block
Begin to solve the 20th block
Begin to collect terms with the same coefficient

Out[60]= {5666.45, Null}

In[61]:= In[61]:= In[61]:= 
In[62]:= # of blocks after adler p9->0 is 945

In[63]:= In[63]:= In[63]:= 
In[64]:= 
Out[64]= Delete[data/termsAdler10ptp10OB.m]

In[65]:= 
In[66]:= 


==> anc/data/prepare.m <==
(* ::Package:: *)

(* ::Section::Initialization:: *)
(*(*Solve Eqns block by block*)*)


(* ::Input::Initialization:: *)
(*Break a system of equations to smaller blocks of equation, each block having 5000 eqns (the last block could has 0~1000 equations)*)
blocklize[eqn_]:=Module[
{size,eqnBlocks,nBlocks},
size=5000;
eqnBlocks={};
nBlocks=IntegerPart[Length[eqn]/size];
Do[
eqnBlocks=AppendTo[eqnBlocks,eqn[[(i-1)*size+1;;i*size]]],
{i,1,nBlocks}
];
AppendTo[eqnBlocks,eqn[[nBlocks*size+1;;Length[eqn]]]];
eqnBlocks
]


(* ::Input::Initialization:: *)
(*Solve Eqns block by block*)
mySolve[eqnBlocks_,coef_]:=Module[
{final,eqns,solve},
final={}; (*keep variables already solved*)
Do[
If[Mod[i,10]==0,Print["Begin to solve the ",i,"th block"]];
(*plugging already solved variables to the ith eqnBlocks: *)
eqns      =eqnBlocks[[i]]/.final;
solve     =Flatten[Solve[eqns,coef]];
(*update the already solved variables: *)
final     =final/.solve;
final     =Join[final,solve];
,
{i,1,Length[eqnBlocks]}
];
final
]


(* ::Subsection::Initialization:: *)
(*(*Master Function for implement Cyclic Symmetries and Adler zeros*)*)


(* ::Input::Initialization:: *)
(**************************************;
terms_ is the input blocks obtained from the previous step of adler condition or cyclic transformation (or just the set of independent monomials at the very start); 

cond_ is the condition to be imposed, (either by adler condition, cyclic transformation, hermitian or anti-hermitian condition);

adORcyc_: if adler zero condition is to be implemented, input "ad", if cyclic or hermitian input "cyc", if anti-hermitian input "antiCyc";

monomials are basis to extract coefs to solve equations, e.g., for 4pt at p^4, it's {s12,s13}; and for 8pt p^10, it a set of 42504 terms.
*******************************************)


(* ::Input::Initialization:: *)
polyFun[terms_,cond_,adORcyc_,monomials_]:=Module[
{coef,termsCond,polyTab,poly,eqnCoefsPre,eqnCoefs,eqns,eqnBlocks,solve,polyOutPreTab,polyOutPre,coefOutPre,coefReplace,coefOut,termsOut},
(*Define a set of n coefficients where n is equal to the number of blocks to be implemented:*)
coef=Table[ToExpression[StringJoin["c",ToString[i]]],{i,1,Length[terms]}];

(*Expand each term of transform polynomial to simplify the expression, this will make the computation more efficient*)
polyTab=
Which[
adORcyc=="ad",ParallelTable[Expand[coef[[i]]*(terms[[i]]/.cond)],{i,1,Length[terms]}],
adORcyc=="cyc",ParallelTable[Expand[coef[[i]]*(terms[[i]]-(terms[[i]]/.cond))],{i,1,Length[terms]}],
adORcyc=="antiCyc",ParallelTable[Expand[coef[[i]]*(terms[[i]]+(terms[[i]]/.cond))],{i,1,Length[terms]}]
];
(*Sum all terms of the polynomial*)
poly=Total[polyTab];

(*Use ParallelTable combined with Coefficient to extract coefficients of the set of input nonomials*)
eqnCoefsPre=ParallelTable[Coefficient[poly,monomials[[i]]],{i,1,Length[monomials]}];
(*Some monomials does not exist in the polynomial:*)
eqnCoefs=DeleteCases[eqnCoefsPre,0];

(*Setting coefficients equal to 0 to get a (possibly a large) system of linear equations.*)
eqns=Table[eqnCoefs[[i]]==0,{i,1,Length[eqnCoefs]}];
Print[Length[eqns]," eqns to be solved"];
(*break the equations to smaller blocks:*)
eqnBlocks=blocklize[eqns];
(*use mySolve to solve the equations block by block:*)
solve=mySolve[eqnBlocks,coef];

(*Plug the solution back to the coefficients:*)
coefReplace=coef/.solve;
(*Similar to a previous step, expand here will make the computation more efficient:*)
polyOutPreTab=ParallelTable[Expand[coefReplace[[i]]*terms[[i]]],{i,1,Length[terms]}];
polyOutPre=Total[polyOutPreTab]; (*This polynomial is not in a collected form yet*)

(*solve looks like solve={a1\[Rule]b1,a2\[Rule]b2,...}, after plug the solution back in coef, a1, a2, etc. wont's appear any more. So delete them in coef to make computation more efficient:*)
coefOutPre=coef/.Table[solve[[i,1]]->0,{i,1,Length[solve]}];
coefOut=DeleteCases[coefOutPre,0];

Print["Begin to collect terms with the same coefficient"];
(*Collect all terms with the same coefficient, then each coefficient corresponds to a output block:*)
termsOut=ParallelTable[Coefficient[polyOutPre,coefOut[[i]]],{i,1,Length[coefOut]}];
(*Output the set of blocks that satisfies the implemented condition (Adler's zero, Cyclic, etc. ):*)
DeleteCases[termsOut,0]
]


==> anc/data/source10ptp10Double1OB.m <==
(* ::Package:: *)

LaunchKernels[40];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|23456789)\[Rule] 
                (10|23456789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23456789)\[Rule] 
                (01|34567892)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,4,5,6,7,8,9,2}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double110ptp10OB=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double110ptp10OB.m"]
Save["data/double110ptp10OB.m",double110ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double110ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|23456789)\[Rule] 
                      (10|98765432)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,9,8,7,6,5,4,3,2}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double1H10ptp10OB=polyFun[double110ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1H10ptp10OB.m"]
Save["data/double1H10ptp10OB.m",double1H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double1H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[double1AH10ptp10OB=polyFun[double110ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1AH10ptp10OB.m"]
Save["data/double1AH10ptp10OB.m",double1AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double1AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Double2OB.m <==
(* ::Package:: *)

LaunchKernels[40];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (012|3456789)\[Rule] 
                (120|3456789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,2,0,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (012|3456789)\[Rule] 
                (012|4567893)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,2,4,5,6,7,8,9,3}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double210ptp10OB=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double210ptp10OB.m"]
Save["data/double210ptp10OB.m",double210ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double210ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (012|3456789)\[Rule] 
                      (210|9876543)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{2,1,0,9,8,7,6,5,4,3}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double2H10ptp10OB=polyFun[double210ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2H10ptp10OB.m"]
Save["data/double2H10ptp10OB.m",double2H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double2H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[double2AH10ptp10OB=polyFun[double210ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2AH10ptp10OB.m"]
Save["data/double2AH10ptp10OB.m",double2AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double2AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Double3OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (0123|456789)\[Rule] 
                (1230|456789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,2,3,0,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (0123|456789)\[Rule] 
                (0123|567894)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,2,3,5,6,7,8,9,4}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double310ptp10OB=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double310ptp10OB.m"]
Save["data/double310ptp10OB.m",double310ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double310ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (0123|456789)\[Rule] 
                      (3210|987654)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{3,2,1,0,9,8,7,6,5,4}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double3H10ptp10OB=polyFun[double310ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3H10ptp10OB.m"]
Save["data/double3H10ptp10OB.m",double3H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double3H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[double3AH10ptp10OB=polyFun[double310ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3AH10ptp10OB.m"]
Save["data/double3AH10ptp10OB.m",double3AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double3AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Double4OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01234|56789)\[Rule] 
                (12340|56789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,2,3,4,0,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01234|56789)\[Rule] 
                (01234|67895)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,2,3,4,6,7,8,9,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01234|56789)\[Rule] 
                 (56789|01234)*)


(* ::Input::Initialization:: *)
Print["Begin swap: "];
swapCond=indexCyc[{5,6,7,8,9,0,1,2,3,4}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double410ptp10OB=polyFun[cyc2,swapCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double410ptp10OB.m"]
Save["data/double410ptp10OB.m",double410ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double410ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01234|56789)\[Rule] 
                      (43210|98765)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{4,3,2,1,0,9,8,7,6,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[double4H10ptp10OB=polyFun[double410ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double4H10ptp10OB.m"]
Save["data/double4H10ptp10OB.m",double4H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double4H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[double4AH10ptp10OB=polyFun[double410ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double4AH10ptp10OB.m"]
Save["data/double4AH10ptp10OB.m",double4AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double4AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Quadruple1OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|6789)\[Rule] 
                (10|23|45|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|6789)\[Rule] 
                (01|32|45|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,2,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|6789)\[Rule] 
                (01|23|54|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,5,4,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|6789)\[Rule] 
                (01|23|45|7896)*)


(* ::Input::Initialization:: *)
Print["Begin cyc4: "];
cycCond4=indexCyc[{0,1,2,3,4,5,7,8,9,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc4=polyFun[cyc3,cycCond4,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc4: ",Length[cyc4]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|6789)\[Rule] 
                 (23|01|45|6789)*)


(* ::Input::Initialization:: *)
Print["Begin swap1: "];
swapCond1=indexCyc[{2,3,0,1,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap1=polyFun[cyc4,swapCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap1: ",Length[swap1]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|6789)\[Rule] 
                 (45|23|01|6789)*)


(* ::Input::Initialization:: *)
Print["Begin swap2: "];
swapCond2=indexCyc[{4,5,2,3,0,1,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap2=polyFun[swap1,swapCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap2: ",Length[swap2]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|6789)\[Rule] 
                 (01|45|23|6789)*)


(* ::Input::Initialization:: *)
Print["Begin swap3: "];
swapCond3=indexCyc[{0,1,4,5,2,3,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple110ptp10OB=polyFun[swap2,swapCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple110ptp10OB.m"]
Save["data/quadruple110ptp10OB.m",quadruple110ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[quadruple110ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|23|45|6789)\[Rule] 
                      (10|32|54|9876)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,3,2,5,4,9,8,7,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple1H10ptp10OB=polyFun[quadruple110ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple1H10ptp10OB.m"]
Save["data/quadruple1H10ptp10OB.m",quadruple1H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[quadruple1H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[quadruple1AH10ptp10OB=polyFun[quadruple110ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple1AH10ptp10OB.m"]
Save["data/quadruple1AH10ptp10OB.m",quadruple1AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[quadruple1AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Quadruple2OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456|789)\[Rule] 
                (10|23|456|789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456|789)\[Rule] 
                (01|32|456|789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,2,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456|789)\[Rule] 
                (01|23|564|789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,5,6,4,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456|789)\[Rule] 
                (01|23|456|897)*)


(* ::Input::Initialization:: *)
Print["Begin cyc4: "];
cycCond4=indexCyc[{0,1,2,3,4,5,6,8,9,7}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc4=polyFun[cyc3,cycCond4,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc4: ",Length[cyc4]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01|23|456|789)\[Rule] 
                 (23|01|456|789)*)


(* ::Input::Initialization:: *)
Print["Begin swap1: "];
swapCond1=indexCyc[{2,3,0,1,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap1=polyFun[cyc4,swapCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap1: ",Length[swap1]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|456|789)\[Rule] 
                 (01|23|789|456)*)


(* ::Input::Initialization:: *)
Print["Begin swap2: "];
swapCond2=indexCyc[{0,1,2,3,7,8,9,4,5,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple210ptp10OB=polyFun[swap1,swapCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple210ptp10OB.m"]
Save["data/quadruple210ptp10OB.m",quadruple210ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[quadruple210ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|23|456|789)\[Rule] 
                      (10|32|654|987)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,3,2,6,5,4,9,8,7}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple2H10ptp10OB=polyFun[quadruple210ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple2H10ptp10OB.m"]
Save["data/quadruple2H10ptp10OB.m",quadruple2H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[quadruple2H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[quadruple2AH10ptp10OB=polyFun[quadruple210ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple2AH10ptp10OB.m"]
Save["data/quadruple2AH10ptp10OB.m",quadruple2AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[quadruple2AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10QuintupleOB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|67|89)\[Rule] 
                (10|23|45|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|67|89)\[Rule] 
                (01|32|45|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,2,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|67|89)\[Rule] 
                (01|23|54|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,5,4,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|67|89)\[Rule] 
                (01|23|45|76|89)*)


(* ::Input::Initialization:: *)
Print["Begin cyc4: "];
cycCond4=indexCyc[{0,1,2,3,4,5,7,6,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc4=polyFun[cyc3,cycCond4,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc4: ",Length[cyc4]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|45|67|89)\[Rule] 
                (01|23|45|67|98)*)


(* ::Input::Initialization:: *)
Print["Begin cyc5: "];
cycCond5=indexCyc[{0,1,2,3,4,5,6,7,9,8}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc5=polyFun[cyc4,cycCond5,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc5: ",Length[cyc5]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (23|01|45|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap1: "];
swapCond1=indexCyc[{2,3,0,1,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap1=polyFun[cyc5,swapCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap1: ",Length[swap1]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (45|23|01|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap2: "];
swapCond2=indexCyc[{4,5,2,3,0,1,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap2=polyFun[swap1,swapCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap2: ",Length[swap2]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (67|23|45|01|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap3: "];
swapCond3=indexCyc[{6,7,2,3,4,5,0,1,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap3=polyFun[swap2,swapCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap3: ",Length[swap3]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (89|23|45|67|01)*)


(* ::Input::Initialization:: *)
Print["Begin swap4: "];
swapCond4=indexCyc[{8,9,2,3,4,5,6,7,0,1}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap4=polyFun[swap3,swapCond4,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap4: ",Length[swap4]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|45|23|67|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap5: "];
swapCond5=indexCyc[{0,1,4,5,2,3,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap5=polyFun[swap4,swapCond5,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap5: ",Length[swap5]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|67|45|23|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap6: "];
swapCond6=indexCyc[{0,1,6,7,4,5,2,3,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap6=polyFun[swap5,swapCond6,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap6: ",Length[swap6]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|89|45|67|23)*)


(* ::Input::Initialization:: *)
Print["Begin swap7: "];
swapCond7=indexCyc[{0,1,8,9,4,5,6,7,2,3}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap7=polyFun[swap6,swapCond7,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap7: ",Length[swap7]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|23|67|45|89)*)


(* ::Input::Initialization:: *)
Print["Begin swap8: "];
swapCond8=indexCyc[{0,1,2,3,6,7,4,5,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap8=polyFun[swap7,swapCond8,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap8: ",Length[swap8]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|23|89|67|45)*)


(* ::Input::Initialization:: *)
Print["Begin swap9: "];
swapCond9=indexCyc[{0,1,2,3,8,9,6,7,4,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[swap9=polyFun[swap8,swapCond9,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after swap9: ",Length[swap9]];


(* ::Input::Initialization:: *)
(*swap condition (01|23|45|67|89)\[Rule] 
                 (01|23|45|89|67)*)


(* ::Input::Initialization:: *)
Print["Begin swap10: "];
swapCond10=indexCyc[{0,1,2,3,4,5,8,9,6,7}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quintuple10ptp10OB=polyFun[swap9,swapCond10,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quintuple10ptp10OB.m"]
Save["data/quintuple10ptp10OB.m",quintuple10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[quintuple10ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|23|45|67|89)\[Rule] 
                      (10|32|54|76|98)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,3,2,5,4,7,6,9,8}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[quintupleH10ptp10OB=polyFun[quintuple10ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quintupleH10ptp10OB.m"]
Save["data/quintupleH10ptp10OB.m",quintupleH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[quintupleH10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[quintupleAH10ptp10OB=polyFun[quintuple10ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quintupleAH10ptp10OB.m"]
Save["data/quintupleAH10ptp10OB.m",quintupleAH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[quintupleAH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10SingleOB.m <==
(* ::Package:: *)

LaunchKernels[40];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (0123456789)\[Rule] 
                (1234567890)*)


(* ::Input::Initialization:: *)
cycCond=indexCyc[{1,2,3,4,5,6,7,8,9,0}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[single10ptp10OB=polyFun[termsAdler10ptp10,cycCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/single10ptp10OB.m"]
Save["data/single10ptp10OB.m",single10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[single10ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (0123456789)\[Rule] 
                      (9876543210)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{9,8,7,6,5,4,3,2,1,0}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[singleH10ptp10OB=polyFun[single10ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleH10ptp10OB.m"]
Save["data/singleH10ptp10OB.m",singleH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[singleH10ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
AbsoluteTiming[singleAH10ptp10OB=polyFun[single10ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleAH10ptp10OB.m"]
Save["data/singleAH10ptp10OB.m",singleAH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[singleAH10ptp10OB]


Quit[]


==> anc/data/source10ptp10Triple1OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456789)\[Rule] 
                (10|23|456789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456789)\[Rule] 
                (01|32|456789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,2,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|23|456789)\[Rule] 
                (01|23|567894)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,5,6,7,8,9,4}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01|23|456789)\[Rule] 
                 (23|01|456789)*)


(* ::Input::Initialization:: *)
Print["Begin swap: "];
swapCond=indexCyc[{2,3,0,1,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple110ptp10OB=polyFun[cyc3,swapCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple110ptp10OB.m"]
Save["data/triple110ptp10OB.m",triple110ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple110ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|23|456789)\[Rule] 
                      (10|32|987654)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,3,2,9,8,7,6,5,4}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple1H10ptp10OB=polyFun[triple110ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1H10ptp10OB.m"]
Save["data/triple1H10ptp10OB.m",triple1H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple1H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[triple1AH10ptp10OB=polyFun[triple110ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1AH10ptp10OB.m"]
Save["data/triple1AH10ptp10OB.m",triple1AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple1AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Triple2OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|234|56789)\[Rule] 
                (10|234|56789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|234|56789)\[Rule] 
                (01|342|56789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,4,2,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|234|56789)\[Rule] 
                (01|234|67895)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,4,6,7,8,9,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple210ptp10OB=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple210ptp10OB.m"]
Save["data/triple210ptp10OB.m",triple210ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple210ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|234|56789)\[Rule] 
                      (10|432|98765)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,4,3,2,9,8,7,6,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple2H10ptp10OB=polyFun[triple210ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2H10ptp10OB.m"]
Save["data/triple2H10ptp10OB.m",triple2H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple2H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[triple2AH10ptp10OB=polyFun[triple210ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2AH10ptp10OB.m"]
Save["data/triple2AH10ptp10OB.m",triple2AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple2AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Triple3OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (01|2345|6789)\[Rule] 
                (10|2345|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,0,2,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (01|2345|6789)\[Rule] 
                (01|3452|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,3,4,5,2,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (01|2345|6789)\[Rule] 
                (01|2345|7896)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,4,5,7,8,9,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (01|2345|6789)\[Rule] 
                 (01|6789|2345)*)


(* ::Input::Initialization:: *)
Print["Begin swap: "];
swapCond=indexCyc[{0,1,6,7,8,9,2,3,4,5}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple310ptp10OB=polyFun[cyc3,swapCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple310ptp10OB.m"]
Save["data/triple310ptp10OB.m",triple310ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple310ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (01|2345|6789)\[Rule] 
                      (10|5432|9876)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{1,0,5,4,3,2,9,8,7,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple3H10ptp10OB=polyFun[triple310ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple3H10ptp10OB.m"]
Save["data/triple3H10ptp10OB.m",triple3H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple3H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[triple3AH10ptp10OB=polyFun[triple310ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple3AH10ptp10OB.m"]
Save["data/triple3AH10ptp10OB.m",triple3AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple3AH10ptp10OB]];


Quit[]


==> anc/data/source10ptp10Triple4OB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];
Import["data/termsAdler10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;
termsAdler10ptp10=termsAdler10ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials10ptp10],Length[termsAdler10ptp10]}]


(* ::Input::Initialization:: *)
(*10pt variables*)
momCons10=Flatten[
Solve[
{
s01+s02+s03+s04+s05+s06+s07+s08+s09==0 (* dot p0=0*),
s01+s12+s13+s14+s15+s16+s17+s18+s19==0 (* dot p1=0*),
s02+s12+s23+s24+s25+s26+s27+s28+s29==0 (* dot p2=0*),
s03+s13+s23+s34+s35+s36+s37+s38+s39==0 (* dot p3=0*),
s04+s14+s24+s34+s45+s46+s47+s48+s49==0 (* dot p4=0*),
s05+s15+s25+s35+s45+s56+s57+s58+s59==0 (* dot p5=0*),
s06+s16+s26+s36+s46+s56+s67+s68+s69==0 (* dot p6=0*),
s07+s17+s27+s37+s47+s57+s67+s78+s79==0 (* dot p7=0*),
s08+s18+s28+s38+s48+s58+s68+s78+s89==0 (* dot p8=0*),
s09+s19+s29+s39+s49+s59+s69+s79+s89==0 (* dot p9=0*)
},
{s09,s19,s29,s39,s49,s59,s69,s79,s89,s78}
]
];



(*{0,1,2,3,4,5,6,7,8,9}, for old basis kinematic variables: i is in {0,1,..,6} while j is in {1,8}*)
indexCyc[sigma_]:=
Flatten[
Table[
ToExpression[
StringJoin["s", ToString[i], ToString[j] ]
]
->
If[ sigma[[i+1]]<sigma[[j+1]], (*Note that i is mapped to the i+1 the element in sigma*)
ToExpression[  StringJoin["s",ToString[sigma[[i+1]]],ToString[sigma[[j+1]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j+1]]],ToString[sigma[[i+1]]]] ]
] ,
{i,0,6},{j,i+1,8} 
]
]


(* ::Subsubsection:: *)
(*cyclic*)


(* ::Input::Initialization:: *)
(*cyc condition (012|345|6789)\[Rule] 
                (120|345|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc1: "];
cycCond1=indexCyc[{1,2,0,3,4,5,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler10ptp10,cycCond1,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]];


(* ::Input::Initialization:: *)
(*cyc condition (012|345|6789)\[Rule] 
                (012|453|6789)*)


(* ::Input::Initialization:: *)
Print["Begin cyc2: "];
cycCond2=indexCyc[{0,1,2,4,5,3,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc2: ",Length[cyc2]];


(* ::Input::Initialization:: *)
(*cyc condition (012|345|6789)\[Rule] 
                (012|345|7896)*)


(* ::Input::Initialization:: *)
Print["Begin cyc3: "];
cycCond3=indexCyc[{0,1,2,3,4,5,7,8,9,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc3: ",Length[cyc3]];


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*swap condition (012|345|6789)\[Rule] 
                 (345|012|6789)*)


(* ::Input::Initialization:: *)
Print["Begin swap: "];
swapCond=indexCyc[{3,4,5,0,1,2,6,7,8,9}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple410ptp10OB=polyFun[cyc3,swapCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple410ptp10OB.m"]
Save["data/triple410ptp10OB.m",triple410ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple410ptp10OB]];


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (012|345|6789)\[Rule] 
                      (210|543|9876)*)


(* ::Input::Initialization:: *)
Print["Begin Hermitian: "];
hermCond=indexCyc[{2,1,0,5,4,3,9,8,7,6}]/.momCons10


(* ::Input::Initialization:: *)
AbsoluteTiming[triple4H10ptp10OB=polyFun[triple410ptp10OB,hermCond,"cyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple4H10ptp10OB.m"]
Save["data/triple4H10ptp10OB.m",triple4H10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple4H10ptp10OB]];


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition, the same as hermCond, but use "antiCyc" for the argument*)


(* ::Input::Initialization:: *)
Print["Begin Anti-Hermitian: "];
AbsoluteTiming[triple4AH10ptp10OB=polyFun[triple410ptp10OB,hermCond,"antiCyc",monomials10ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple4AH10ptp10OB.m"]
Save["data/triple4AH10ptp10OB.m",triple4AH10ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple4AH10ptp10OB]];


Quit[]


==> anc/data/source8ptp10Double1OB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|345678) to:;
(21|345678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*(12|345678)\[Rule] 
  (12|456783)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,5,6,7,8,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double18ptp10OB=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[double18ptp10OB]


(* ::Input::Initialization:: *)
Delete["data/double18ptp10OB.m"]
Save["data/double18ptp10OB.m",double18ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[double18ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|345678)\[Rule] 
                      (21|876543)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,8,7,6,5,4,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double1H8ptp10OB=polyFun[double18ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1H8ptp10OB.m"]
Save["data/double1H8ptp10OB.m",double1H8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[double1H8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|345678)\[Rule] 
                           (21|876543)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,8,7,6,5,4,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double1AH8ptp10OB=polyFun[double18ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1AH8ptp10OB.m"]
Save["data/double1AH8ptp10OB.m",double1AH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[double1AH8ptp10OB]


Quit[]


==> anc/data/source8ptp10Double2OB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(123|45678) to:;
(231|45678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,3,1,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*(123|45678)\[Rule] 
  (123|56784)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,3,5,6,7,8,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double28ptp10OB=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[cyc2]


(* ::Input::Initialization:: *)
Delete["data/double28ptp10OB.m"]
Save["data/double28ptp10OB.m",double28ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[double28ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (123|45678)\[Rule] 
                      (321|87654)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{3,2,1,8,7,6,5,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double2H8ptp10OB=polyFun[double28ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2H8ptp10OB.m"]
Save["data/double2H8ptp10OB.m",double2H8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[double2H8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (123|45678)\[Rule] 
                           (321|87654)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{3,2,1,8,7,6,5,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double2AH8ptp10OB=polyFun[double28ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2AH8ptp10OB.m"]
Save["data/double2AH8ptp10OB.m",double2AH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[double2AH8ptp10OB]


Quit[]


==> anc/data/source8ptp10Double3OB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(1234|5678) to:;
(2341|5678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,3,4,1,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*(1234|5678)\[Rule] 
  (1234|6785)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,3,4,6,7,8,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[cyc2]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (1234|5678)\[Rule] 
                (5678|1234)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{5,6,7,8,1,2,3,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double38ptp10OB=polyFun[cyc2,swapCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double38ptp10OB.m"]
Save["data/double38ptp10OB.m",double38ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[double38ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (1234|5678)\[Rule] 
                     (4321|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{4,3,2,1,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double3H8ptp10OB=polyFun[double38ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3H8ptp10OB.m"]
Save["data/double3H8ptp10OB.m",double3H8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[double3H8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (1234|5678)\[Rule] 
                           (4321|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{4,3,2,1,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double3AH8ptp10OB=polyFun[double38ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3AH8ptp10OB.m"]
Save["data/double3AH8ptp10OB.m",double3AH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[double3AH8ptp10OB]


Quit[]


==> anc/data/source8ptp10QuadrupleOB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(21|34|56|78)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|43|56|78)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,3,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[cyc2]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|34|65|78)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,6,5,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc3: "]
Length[cyc3]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|34|56|87)*)


(* ::Input::Initialization:: *)
cycCond4=indexCyc[{1,2,3,4,5,6,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc4=polyFun[cyc3,cycCond4,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc4: "]
Length[cyc4]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (34|12|56|78)*)


(* ::Input::Initialization:: *)
swapCond1=indexCyc[{3,4,1,2,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap1=polyFun[cyc4,swapCond1,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after swap1: "]
Length[swap1]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (56|34|12|78)*)


(* ::Input::Initialization:: *)
swapCond2=indexCyc[{5,6,3,4,1,2,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap2=polyFun[swap1,swapCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after swap2: "]
Length[swap2]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (78|34|56|12)*)


(* ::Input::Initialization:: *)
swapCond3=indexCyc[{7,8,3,4,5,6,1,2}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap3=polyFun[swap2,swapCond3,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after swap3: "]
Length[swap3]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|56|34|78)*)


(* ::Input::Initialization:: *)
swapCond4=indexCyc[{1,2,5,6,3,4,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap4=polyFun[swap3,swapCond4,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after swap4: "]
Length[swap4]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|78|56|34)*)


(* ::Input::Initialization:: *)
swapCond5=indexCyc[{1,2,7,8,5,6,3,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap5=polyFun[swap4,swapCond5,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after swap5: "]
Length[swap5]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|34|78|56)*)


(* ::Input::Initialization:: *)
swapCond6=indexCyc[{1,2,3,4,7,8,5,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple8ptp10OB=polyFun[swap5,swapCond6,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple8ptp10OB.m"]
Save["data/quadruple8ptp10OB.m",quadruple8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[quadruple8ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|34|56|78)\[Rule] 
                      (21|43|65|87)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,6,5,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadrupleH8ptp10OB=polyFun[quadruple8ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadrupleH8ptp10OB.m"]
Save["data/quadrupleH8ptp10OB.m",quadrupleH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[quadrupleH8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|34|56|78)\[Rule] 
                           (21|43|65|87)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,6,5,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadrupleAH8ptp10OB=polyFun[quadruple8ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadrupleAH8ptp10OB.m"]
Save["data/quadrupleAH8ptp10OB.m",quadrupleAH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[quadrupleAH8ptp10OB]


Quit[]


==> anc/data/source8ptp10SingleOB.m <==
(* ::Package:: *)

LaunchKernels[50];


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12345678) to:;
(23456781)*)


(* ::Input::Initialization:: *)
cycCond=indexCyc[{2,3,4,5,6,7,8,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[single8ptp10OB=polyFun[termsAdler8ptp10,cycCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/single8ptp10OB.m"]
Save["data/single8ptp10OB.m",single8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[single8ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12345678)\[Rule] 
                      (87654321)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{8,7,6,5,4,3,2,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[singleH8ptp10OB=polyFun[single8ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleH8ptp10OB.m"]
Save["data/singleH8ptp10OB.m",singleH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[singleH8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12345678)\[Rule] 
                           (87654321)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{8,7,6,5,4,3,2,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[singleAH8ptp10OB=polyFun[single8ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleAH8ptp10OB.m"]
Save["data/singleAH8ptp10OB.m",singleAH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[singleAH8ptp10OB]


Quit[]


==> anc/data/source8ptp10Triple1OB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(21|34|5678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(12|43|5678)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,3,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[cyc2]


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(12|34|6785)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,6,7,8,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc3: "]
Length[cyc3]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|34|5678)\[Rule] 
                 (34|12|5678)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{3,4,1,2,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple18ptp10OB=polyFun[cyc3,swapCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple18ptp10OB.m"]
Save["data/triple18ptp10OB.m",triple18ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[triple18ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|34|5678)\[Rule] 
                      (21|43|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple1H8ptp10OB=polyFun[triple18ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1H8ptp10OB.m"]
Save["data/triple1H8ptp10OB.m",triple1H8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[triple1H8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|34|5678)\[Rule] 
                           (21|43|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple1AH8ptp10OB=polyFun[triple18ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1AH8ptp10OB.m"]
Save["data/triple1AH8ptp10OB.m",triple1AH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[triple1AH8ptp10OB]


Quit[]


==> anc/data/source8ptp10Triple2OB.m <==
(* ::Package:: *)

SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials8ptp10OB.m"];
Import["data/termsAdler8ptp10OB.m"];


monomials8ptp10=monomials8ptp10OB;
termsAdler8ptp10=termsAdler8ptp10OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp10],Length[termsAdler8ptp10]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsection::Initialization:: *)
(*(*(*(*(*(*(*(*(*(*(*(*Double Trace1 (12|345|678)*)*)*)*)*)*)*)*)*)*)*)*)


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(21|345|678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp10,cycCond1,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: "]
Length[cyc1]


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(12|453|678)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,5,3,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc2: "]
Length[cyc2]


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(12|345|786)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,5,7,8,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp10];//Quiet]


Print["# of blocks after cyc3: "]
Length[cyc3]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|345|678)\[Rule] 
                 (12|678|345)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{1,2,6,7,8,3,4,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple28ptp10OB=polyFun[cyc3,swapCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple28ptp10OB.m"]
Save["data/triple28ptp10OB.m",triple28ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: "]
Length[triple28ptp10OB]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|345|678)\[Rule] 
                      (21|543|876)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,5,4,3,8,7,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple2H8ptp10OB=polyFun[triple28ptp10OB,hermCond,"cyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2H8ptp10OB.m"]
Save["data/triple2H8ptp10OB.m",triple2H8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: "]
Length[triple2H8ptp10OB]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|345|678)\[Rule] 
                           (21|543|876)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,5,4,3,8,7,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple2AH8ptp10OB=polyFun[triple28ptp10OB,hermCond,"antiCyc",monomials8ptp10];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2AH8ptp10OB.m"]
Save["data/triple2AH8ptp10OB.m",triple2AH8ptp10OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: "]
Length[triple2AH8ptp10OB]


Quit[]


==> anc/data/source8ptp8Double1OB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|345678) to:;
(21|345678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*(12|345678)\[Rule] 
  (12|456783)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,5,6,7,8,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double18ptp8OB=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[double18ptp8OB]]


(* ::Input::Initialization:: *)
Delete["data/double18ptp8OB.m"]
Save["data/double18ptp8OB.m",double18ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double18ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|345678)\[Rule] 
                      (21|876543)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,8,7,6,5,4,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double1H8ptp8OB=polyFun[double18ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1H8ptp8OB.m"]
Save["data/double1H8ptp8OB.m",double1H8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double1H8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|345678)\[Rule] 
                           (21|876543)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,8,7,6,5,4,3}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double1AH8ptp8OB=polyFun[double18ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double1AH8ptp8OB.m"]
Save["data/double1AH8ptp8OB.m",double1AH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double1AH8ptp8OB]]


==> anc/data/source8ptp8Double2OB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(123|45678) to:;
(231|45678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,3,1,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*(123|45678)\[Rule] 
  (123|56784)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,3,5,6,7,8,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double28ptp8OB=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[cyc2]]


(* ::Input::Initialization:: *)
Delete["data/double28ptp8OB.m"]
Save["data/double28ptp8OB.m",double28ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double28ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (123|45678)\[Rule] 
                      (321|87654)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{3,2,1,8,7,6,5,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double2H8ptp8OB=polyFun[double28ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2H8ptp8OB.m"]
Save["data/double2H8ptp8OB.m",double2H8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double2H8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (123|45678)\[Rule] 
                           (321|87654)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{3,2,1,8,7,6,5,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double2AH8ptp8OB=polyFun[double28ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double2AH8ptp8OB.m"]
Save["data/double2AH8ptp8OB.m",double2AH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double2AH8ptp8OB]]


==> anc/data/source8ptp8Double3OB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(1234|5678) to:;
(2341|5678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,3,4,1,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*(1234|5678)\[Rule] 
  (1234|6785)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,3,4,6,7,8,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[cyc2]]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (1234|5678)\[Rule] 
                (5678|1234)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{5,6,7,8,1,2,3,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double38ptp8OB=polyFun[cyc2,swapCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double38ptp8OB.m"]
Save["data/double38ptp8OB.m",double38ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[double38ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (1234|5678)\[Rule] 
                     (4321|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{4,3,2,1,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double3H8ptp8OB=polyFun[double38ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3H8ptp8OB.m"]
Save["data/double3H8ptp8OB.m",double3H8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[double3H8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (1234|5678)\[Rule] 
                           (4321|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{4,3,2,1,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[double3AH8ptp8OB=polyFun[double38ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/double3AH8ptp8OB.m"]
Save["data/double3AH8ptp8OB.m",double3AH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[double3AH8ptp8OB]]


==> anc/data/source8ptp8QuadrupleOB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(21|34|56|78)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|43|56|78)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,3,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[cyc2]]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|34|65|78)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,6,5,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc3: ",Length[cyc3]]


(* ::Input::Initialization:: *)
(*;
(12|34|56|78) to:;
(12|34|56|87)*)


(* ::Input::Initialization:: *)
cycCond4=indexCyc[{1,2,3,4,5,6,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc4=polyFun[cyc3,cycCond4,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc4: ",Length[cyc4]]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (34|12|56|78)*)


(* ::Input::Initialization:: *)
swapCond1=indexCyc[{3,4,1,2,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap1=polyFun[cyc4,swapCond1,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after swap1: ",Length[swap1]]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (56|34|12|78)*)


(* ::Input::Initialization:: *)
swapCond2=indexCyc[{5,6,3,4,1,2,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap2=polyFun[swap1,swapCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after swap2: ",Length[swap2]]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (78|34|56|12)*)


(* ::Input::Initialization:: *)
swapCond3=indexCyc[{7,8,3,4,5,6,1,2}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap3=polyFun[swap2,swapCond3,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after swap3: ",Length[swap3]]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|56|34|78)*)


(* ::Input::Initialization:: *)
swapCond4=indexCyc[{1,2,5,6,3,4,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap4=polyFun[swap3,swapCond4,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after swap4: ",Length[swap4]]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|78|56|34)*)


(* ::Input::Initialization:: *)
swapCond5=indexCyc[{1,2,7,8,5,6,3,4}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[swap5=polyFun[swap4,swapCond5,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after swap5: ",Length[swap5]]


(* ::Input::Initialization:: *)
(*Swap condition (12|34|56|78)\[Rule] 
                 (12|34|78|56)*)


(* ::Input::Initialization:: *)
swapCond6=indexCyc[{1,2,3,4,7,8,5,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadruple8ptp8OB=polyFun[swap5,swapCond6,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadruple8ptp8OB.m"]
Save["data/quadruple8ptp8OB.m",quadruple8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[quadruple8ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|34|56|78)\[Rule] 
                      (21|43|65|87)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,6,5,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadrupleH8ptp8OB=polyFun[quadruple8ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadrupleH8ptp8OB.m"]
Save["data/quadrupleH8ptp8OB.m",quadrupleH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[quadrupleH8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|34|56|78)\[Rule] 
                           (21|43|65|87)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,6,5,8,7}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[quadrupleAH8ptp8OB=polyFun[quadruple8ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/quadrupleAH8ptp8OB.m"]
Save["data/quadrupleAH8ptp8OB.m",quadrupleAH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[quadrupleAH8ptp8OB]]


==> anc/data/source8ptp8SingleOB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]]    ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]]      ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12345678) to:;
(23456781)*)


(* ::Input::Initialization:: *)
cycCond=indexCyc[{2,3,4,5,6,7,8,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[single8ptp8OB=polyFun[termsAdler8ptp8,cycCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/single8ptp8OB.m"]
Save["data/single8ptp8OB.m",single8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[single8ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12345678)\[Rule] 
                      (87654321)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{8,7,6,5,4,3,2,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[singleH8ptp8OB=polyFun[single8ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleH8ptp8OB.m"]
Save["data/singleH8ptp8OB.m",singleH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[singleH8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12345678)\[Rule] 
                           (87654321)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{8,7,6,5,4,3,2,1}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[singleAH8ptp8OB=polyFun[single8ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/singleAH8ptp8OB.m"]
Save["data/singleAH8ptp8OB.m",singleAH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[singleAH8ptp8OB]]


==> anc/data/source8ptp8Triple1OB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(21|34|5678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(12|43|5678)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,3,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[cyc2]]


(* ::Input::Initialization:: *)
(*;
(12|34|5678) to:;
(12|34|6785)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,6,7,8,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc3: ",Length[cyc3]]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|34|5678)\[Rule] 
                 (34|12|5678)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{3,4,1,2,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple18ptp8OB=polyFun[cyc3,swapCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple18ptp8OB.m"]
Save["data/triple18ptp8OB.m",triple18ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple18ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|34|5678)\[Rule] 
                      (21|43|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple1H8ptp8OB=polyFun[triple18ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1H8ptp8OB.m"]
Save["data/triple1H8ptp8OB.m",triple1H8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple1H8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|34|5678)\[Rule] 
                           (21|43|8765)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,4,3,8,7,6,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple1AH8ptp8OB=polyFun[triple18ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple1AH8ptp8OB.m"]
Save["data/triple1AH8ptp8OB.m",triple1AH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple1AH8ptp8OB]]


==> anc/data/source8ptp8Triple2OB.m <==
(* ::Package:: *)

Import["data/prepare.m"];
Import["data/monomials8ptp8OB.m"];
Import["data/termsAdler8ptp8OB.m"];


monomials8ptp8=monomials8ptp8OB;
termsAdler8ptp8=termsAdler8ptp8OB;


Print["Number of monomials and terms after Adler: ",{Length[monomials8ptp8],Length[termsAdler8ptp8]}]


(* ::Input::Initialization:: *)
(*8 variables*)
momCons8=Flatten[
Solve[
{
s12+s13+s14+s15+s16+s17+s18==0 (* dot p1=0*),
s12+s23+s24+s25+s26+s27+s28==0 (* dot p2=0*),
s13+s23+s34+s35+s36+s37+s38==0 (* dot p3=0*),
s14+s24+s34+s45+s46+s47+s48==0 (* dot p4=0*),
s15+s25+s35+s45+s56+s57+s58==0 (* dot p5=0*),
s16+s26+s36+s46+s56+s67+s68==0 (* dot p6=0*),
s17+s27+s37+s47+s57+s67+s78==0 (* dot p7=0*),
s18+s28+s38+s48+s58+s68+s78==0 (* dot p8=0*)
},
{s18,s28,s38,s48,s58,s68,s78,s67}
]
]


indexCyc[sigma_]:=
Flatten[Table[
ToExpression[
StringJoin["s",ToString[i],ToString[j]]
]
->
If[ sigma[[i]]<sigma[[j]], 
ToExpression[  StringJoin["s",ToString[sigma[[i]]],ToString[sigma[[j]]]] ],
ToExpression[  StringJoin["s",ToString[sigma[[j]]],ToString[sigma[[i]]]] ]
] ,
{i,1,5},{j,i+1,7} ]]


(* ::Subsubsection:: *)
(*Cyclic:*)


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(21|345|678)*)


(* ::Input::Initialization:: *)
cycCond1=indexCyc[{2,1,3,4,5,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc1=polyFun[termsAdler8ptp8,cycCond1,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Print["# of blocks after cyc1: ",Length[cyc1]]


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(12|453|678)*)


(* ::Input::Initialization:: *)
cycCond2=indexCyc[{1,2,4,5,3,6,7,8}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc2=polyFun[cyc1,cycCond2,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc2: ",Length[cyc2]]


(* ::Input::Initialization:: *)
(*;
(12|345|678) to:;
(12|345|786)*)


(* ::Input::Initialization:: *)
cycCond3=indexCyc[{1,2,3,4,5,7,8,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[cyc3=polyFun[cyc2,cycCond3,"cyc",monomials8ptp8];//Quiet]


Print["# of blocks after cyc3: ",Length[cyc3]]


(* ::Subsubsection:: *)
(*Swap*)


(* ::Input::Initialization:: *)
(*Swap condition (12|345|678)\[Rule] 
                 (12|678|345)*)


(* ::Input::Initialization:: *)
swapCond=indexCyc[{1,2,6,7,8,3,4,5}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple28ptp8OB=polyFun[cyc3,swapCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple28ptp8OB.m"]
Save["data/triple28ptp8OB.m",triple28ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks before Hermitian: ",Length[triple28ptp8OB]]


(* ::Subsubsection:: *)
(*Hermitian*)


(* ::Input::Initialization:: *)
(*Hermitian condition (12|345|678)\[Rule] 
                      (21|543|876)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,5,4,3,8,7,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple2H8ptp8OB=polyFun[triple28ptp8OB,hermCond,"cyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2H8ptp8OB.m"]
Save["data/triple2H8ptp8OB.m",triple2H8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after Hermitian: ",Length[triple2H8ptp8OB]]


(* ::Input::Initialization:: *)
(*Anti-Hermitian condition (12|345|678)\[Rule] 
                           (21|543|876)*)


(* ::Input::Initialization:: *)
hermCond=indexCyc[{2,1,5,4,3,8,7,6}]/.momCons8


(* ::Input::Initialization:: *)
AbsoluteTiming[triple2AH8ptp8OB=polyFun[triple28ptp8OB,hermCond,"antiCyc",monomials8ptp8];//Quiet]


(* ::Input::Initialization:: *)
Delete["data/triple2AH8ptp8OB.m"]
Save["data/triple2AH8ptp8OB.m",triple2AH8ptp8OB]


(* ::Input::Initialization:: *)
Print["# of blocks after anti-Hermitian: ",Length[triple2AH8ptp8OB]]


==> anc/data/sourceAdler10ptp10.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(*Run prepare before running any other sections*)*)


(* ::Chapter::Initialization:: *)
(*(*(*(*(*(*(*(*10-pt Soft Blocks*)*)*)*)*)*)*)*)


SetDirectory["/home/ld202/"];


Import["data/prepare.m"];
Import["data/monomials10ptp10OB.m"];


monomials10ptp10=monomials10ptp10OB;


Print["Number of monomials: ",{Length[monomials10ptp10]}]


(* ::Subsection::Initialization:: *)
(*(*(*(*(*(*(*(*Adler's Zero conditions*)*)*)*)*)*)*)*)


(* ::Subsubsection::Initialization:: *)
(*(*(*(*(*(*(*(*Easy part*)*)*)*)*)*)*)*)


Print["Easy part: p0=0,...,p6=0"]


(* ::Input::Initialization:: *)
ad0=DeleteCases[monomials10ptp10-(monomials10ptp10/.{s01->0,s02->0,s03->0,s04->0,s05->0,s06->0,s07->0,s08->0}),0];
Print["# of blocks after adler p0->0 is ",Length[ad0]];


(* ::Input::Initialization:: *)
ad1=DeleteCases[ad0-(ad0/.{s01->0,s12->0,s13->0,s14->0,s15->0,s16->0,s17->0,s18->0}),0];
Print["# of blocks after adler p1->0 is ",Length[ad1]];


(* ::Input::Initialization:: *)
ad2=DeleteCases[ad1-(ad1/.{s02->0,s12->0,s23->0,s24->0,s25->0,s26->0,s27->0,s28->0}),0];
Print["# of blocks after adler p2->0 is ",Length[ad2]];


(* ::Input::Initialization:: *)
ad3=DeleteCases[ad2-(ad2/.{s03->0,s13->0,s23->0,s34->0,s35->0,s36->0,s37->0,s38->0}),0];
Print["# of blocks after adler p3->0 is ",Length[ad3]];


(* ::Input::Initialization:: *)
ad4=DeleteCases[ad3-(ad3/.{s04->0,s14->0,s24->0,s34->0,s45->0,s46->0,s47->0,s48->0}),0];
Print["# of blocks after adler p4->0 is ",Length[ad4]];


(* ::Input::Initialization:: *)
ad5=DeleteCases[ad4-(ad4/.{s05->0,s15->0,s25->0,s35->0,s45->0,s56->0,s57->0,s58->0}),0];
Print["# of blocks after adler p5->0 is ",Length[ad5]];


(* ::Input::Initialization:: *)
ad6=DeleteCases[ad5-(ad5/.{s06->0,s16->0,s26->0,s36->0,s46->0,s56->0,s67->0,s68->0}),0];
Print["# of blocks after adler p6->0 is ",Length[ad6]];


(* ::Subsubsection::Initialization:: *)
(*(*(*(*(*(*(*(*Difficult part*)*)*)*)*)*)*)*)


(* ::Subsubsection::Initialization:: *)
(*(*(*(*(*(*(*(*p7=0*)*)*)*)*)*)*)*)


(* ::Input::Initialization:: *)
adlerCond7={s07->0,s17->0,s27->0,s37->0,s47->0,s57->0,s67->0,s68->-s01-s02-s03-s04-s05-s06-s08-s12-s13-s14-s15-s16-s18-s23-s24-s25-s26-s28-s34-s35-s36-s38-s45-s46-s48-s56-s58};


(* ::Input::Initialization:: *)
AbsoluteTiming[ad7=polyFun[ad6,adlerCond7,"ad",monomials10ptp10];//Quiet ]


(* ::Input::Initialization:: *)
Print["# of blocks after adler p7->0 is ",Length[ad7]]


(* ::Subsubsection::Initialization:: *)
(*(*(*(*(*(*(*(*p8=0*)*)*)*)*)*)*)*)


(* ::Input::Initialization:: *)
adlerCond8={s08->0,s18->0,s28->0,s38->0,s48->0,s58->0,s68->0,s67->-s01-s02-s03-s04-s05-s06-s07-s12-s13-s14-s15-s16-s17-s23-s24-s25-s26-s27-s34-s35-s36-s37-s45-s46-s47-s56-s57};


(* ::Input::Initialization:: *)
AbsoluteTiming[ad8=polyFun[ad7,adlerCond8,"ad",monomials10ptp10];//Quiet ]


(* ::Input::Initialization:: *)
Print["# of blocks after adler p8->0 is ",Length[ad8]]


(* ::Subsubsection::Initialization:: *)
(*(*(*(*(*(*(*(*p9=0*)*)*)*)*)*)*)*)


(* ::Input::Initialization:: *)
adlerCond9={s08->-s01-s02-s03-s04-s05-s06-s07,s18->-s01-s12-s13-s14-s15-s16-s17,s28->-s02-s12-s23-s24-s25-s26-s27,s38->-s03-s13-s23-s34-s35-s36-s37,s48->-s04-s14-s24-s34-s45-s46-s47,s58->-s05-s15-s25-s35-s45-s56-s57,s68->s01+s02+s03+s04+s05+s07+s12+s13+s14+s15+s17+s23+s24+s25+s27+s34+s35+s37+s45+s47+s57,s67->-s01-s02-s03-s04-s05-s06-s07-s12-s13-s14-s15-s16-s17-s23-s24-s25-s26-s27-s34-s35-s36-s37-s45-s46-s47-s56-s57};


(* ::Input::Initialization:: *)
AbsoluteTiming[termsAdler10ptp10OB=polyFun[ad8,adlerCond9,"ad",monomials10ptp10];//Quiet ]


(* ::Input::Initialization:: *)
Print["# of blocks after adler p9->0 is ",Length[termsAdler10ptp10OB]]


(* ::Input::Initialization:: *)
Delete["data/termsAdler10ptp10OB.m"]
Save["data/termsAdler10ptp10OB.m",termsAdler10ptp10OB]


Quit[]


==> anc/main1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    564450,      14361]
NotebookOptionsPosition[    470569,      12774]
NotebookOutlinePosition[    471004,      12791]
CellTagsIndexPosition[    470961,      12788]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook compute soft blocks up to 6pt at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "10"]}], TraditionalForm]],ExpressionUUID->
  "da57eecc-e8f4-4ab1-b1d1-f48f5b27240f"],
 ").\n\nThe codes for 4-pt at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "4"]}], TraditionalForm]],ExpressionUUID->
  "b9b833f4-223f-4797-b81b-879a3f93718e"],
 ") with single trace are commented on in detail, so the reader is encouraged \
to study that section first. All other cases have very similar structures. \n\
Please run Prepare section first before running other sections."
}], "Subsubsection",
 CellChangeTimes->{{3.80790391668408*^9, 3.807903989444997*^9}, {
   3.8079048648835506`*^9, 3.807904996876892*^9}, {3.807905047503501*^9, 
   3.807905073049349*^9}, {3.807905348928666*^9, 3.807905358860859*^9}, {
   3.807907024569968*^9, 3.807907029634362*^9}, 
   3.8080752563031673`*^9},ExpressionUUID->"772d4f91-d2d6-48a1-9108-\
f7f40a10e92d"],

Cell[CellGroupData[{

Cell["Prepare", "Chapter",
 CellChangeTimes->{{3.8079050148280993`*^9, 
  3.8079050188220577`*^9}},ExpressionUUID->"f0df4d25-f346-4c91-ae3b-\
4b647621eb53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8050608437939653`*^9, 3.805060859463146*^9}, 
   3.8055867903838177`*^9, {3.8074415007464323`*^9, 3.807441501906437*^9}, 
   3.807474542246595*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"50094c91-4237-4b30-a369-64a7a35328ff"],

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/prepare.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.805060876395308*^9, 3.805060904090411*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"487895b2-f290-41a1-9797-dcfd5074beab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-pt", "Chapter",
 CellChangeTimes->{{3.78977065532868*^9, 3.7897706810673733`*^9}, {
  3.789772106878635*^9, 3.789772113729604*^9}, {3.79905433754049*^9, 
  3.799054340380664*^9}, {3.8050609459308853`*^9, 
  3.805060948732829*^9}},ExpressionUUID->"6d894535-2199-4b2a-aa4a-\
762f0d58c833"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Momentum", " ", "conservation", " ", "and", " ", "on"}], "-", 
     RowBox[{
     "shell", " ", "condition", " ", "put", " ", "constraints", " ", "on", 
      " ", "Mandelstam", " ", "variables"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "which", " ", "reduces", " ", "independent", " ", "kinematic", " ", 
      "varibles", " ", "from", " ", 
      RowBox[{"{", 
       RowBox[{
       "s12", ",", "s13", ",", "s14", ",", "s23", ",", "s24", ",", "s34"}], 
       "}"}], " ", "to", " ", 
      RowBox[{"{", 
       RowBox[{"s12", ",", "s13"}], "}"}], " ", "according", " ", "to", " ", 
      "our", " ", "convention"}], ";", "\[IndentingNewLine]", 
     RowBox[{"More", " ", "explicitly"}]}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2", "+", "p3", "+", "p4"}], ")"}], ".", "pi"}]}],
      "=", 
     RowBox[{
      RowBox[{"0", " ", "where", " ", "i"}], "=", "1"}]}], ",", "2", ",", "3",
     ",", "4."}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"momCons4", "=", 
   RowBox[{"Flatten", "[", "\n", 
    RowBox[{"Solve", "[", "\n", 
     RowBox[{
      RowBox[{"{", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "+", "s13", "+", "s14"}], "==", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p1"}], "=", "0"}], "*)"}], ",", "\n", 
        RowBox[{
         RowBox[{"s12", "+", "s23", "+", "s24"}], "==", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p2"}], "=", "0"}], "*)"}], ",", "\n", 
        RowBox[{
         RowBox[{"s13", "+", "s23", "+", "s34"}], "==", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p3"}], "=", "0"}], "*)"}], ",", "\n", 
        RowBox[{
         RowBox[{"s14", "+", "s24", "+", "s34"}], "==", "0"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"dot", " ", "p4"}], "=", "0"}], "*)"}], "}"}], ",", "\n", 
      RowBox[{"{", 
       RowBox[{"s14", ",", "s23", ",", "s24", ",", "s34"}], "}"}]}], "\n", 
     "]"}], "\n", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8050616685486393`*^9, 3.805061679874016*^9}, {
  3.80506194917699*^9, 3.80506201263172*^9}, {3.80506205884623*^9, 
  3.8050620666697683`*^9}, {3.807904298516481*^9, 3.807904506900371*^9}, {
  3.807904547315565*^9, 3.807904624970378*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"b19c37b1-1500-4552-9f86-66db04877dd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s13"}], ",", 
   RowBox[{"s34", "\[Rule]", "s12"}]}], "}"}]], "Output",
 CellChangeTimes->{3.805062069016501*^9, 3.808074469540329*^9, 
  3.808074512277165*^9, 3.808074546791594*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b4d23def-c1ef-464d-a787-dbdc95edb671"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "makes", " ", "writing", " ", "down", " ", 
      "cyclic", " ", "transformation", " ", "easier"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", " ", "instance"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "if", " ", "we", " ", "want", " ", "to", " ", "obtain", " ", "kinematic",
       " ", "variable", " ", "transformation", " ", "for", " ", 
      RowBox[{"(", "1234", ")"}]}], "\[Rule]", 
     RowBox[{"(", "2341", ")"}]}], ",", " ", 
    RowBox[{"just", " ", "use", " ", 
     RowBox[{"indexCyc", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}]}]}], " ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"indexCyc", "[", "sigma_", "]"}], ":=", "\n", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"ToExpression", "[", "\n", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<s\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}], ",", 
          RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "\n", "]"}], "\n", "->",
        "\n", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"sigma", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "<", 
          RowBox[{"sigma", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", " ", "\n", 
         RowBox[{"ToExpression", "[", "  ", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<s\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"sigma", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"sigma", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], " ", "]"}], ",",
          "\n", 
         RowBox[{"ToExpression", "[", "  ", 
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<s\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"sigma", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"sigma", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], " ", "]"}]}], 
        "\n", "]"}]}], " ", ",", "\n", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "3"}], "}"}]}], " ", "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.805062257590819*^9, 3.805062269564934*^9}, {
  3.807904635737034*^9, 3.807904830197961*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e5e4e5e6-a226-4fcb-90fc-5778ad12a829"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "4"], 
  TraditionalForm]],ExpressionUUID->"9cb1668f-62d5-4359-9824-5469723484c6"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 
  3.80506123709648*^9}},ExpressionUUID->"4fd4c90b-4905-483d-a4da-\
10f0e8a61544"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "generate", " ", "the", " ", "initial", 
      " ", "blocks", " ", 
      RowBox[{"(", "monomials", ")"}], " ", "to", " ", "compute", " ", "soft",
       " ", "blocks", " ", "for", " ", "4", "pt", " ", "at", " ", "O", 
      RowBox[{"(", 
       SuperscriptBox["p", "4"], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "There", " ", "are", " ", "two", " ", "kinematic", " ", "variables", " ", 
      RowBox[{"{", 
       RowBox[{"s12", ",", "s13"}], "}"}], " ", "for", " ", "generating", " ",
       "the", " ", "monomials"}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "number", " ", "of", " ", "monomials", " ", "is", 
     " ", "3", " ", "for", " ", "4", "pt", " ", "at", " ", "O", 
     RowBox[{
      RowBox[{"(", 
       SuperscriptBox["p", "4"], ")"}], "."}]}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", 
        RowBox[{"2", "-", "i1"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.807905526311344*^9, 3.807905719950697*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"714a97c9-7171-4d27-a8d9-15573593f64e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomials4ptp4OB", "=", 
  RowBox[{"monomialsFun", "[", 
   RowBox[{"s12", ",", "s13"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
  3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
  3.805062105057259*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"559b9761-50b7-4d98-807c-edfbec0bbc49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "2"], ",", 
   RowBox[{"s12", " ", "s13"}], ",", 
   SuperscriptBox["s12", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062086976313*^9, 3.80506212787693*^9, 3.805063804458272*^9, 
   3.808074481528747*^9, 3.808074512331975*^9, {3.80807454690915*^9, 
   3.808074552605661*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"39cb77af-6074-4374-aab3-556f954ac450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials4ptp4OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
  3.805061605645286*^9, 3.805061606365703*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2fbbc8db-68fd-4925-987b-b1213c99d21a"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.8050613822575827`*^9, 3.805061607184288*^9, 3.805062127884272*^9, 
   3.8050638044637537`*^9, {3.808074484298708*^9, 3.8080745123668737`*^9}, {
   3.808074546919106*^9, 3.808074552615283*^9}},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c5aa50d7-dc79-4843-a8e7-11dcc13e7724"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"09074c52-5bdd-41e3-8fb4-\
75e0edc54b61"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"785ddc0b-cf6b-4350-8017-\
49f769fb5428"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "1234", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"9de5e47f-95f9-4720-9a26-bcc08a26dfed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Generate", " ", "cyclic", " ", "transformation", " ", "for", " ", 
        "single", " ", "trace"}], ";"}], "\[IndentingNewLine]", "/.", 
      RowBox[{
      "monCons4", " ", "is", " ", "used", " ", "to", " ", "express", " ", 
       "all", " ", "kinematic", " ", "variables", " ", "in", " ", "terms", 
       " ", "of", " ", "the", " ", "independent", " ", "variables", " ", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "and", " ", "s13"}], ")"}], " ", "in", " ", "our",
        " ", "convention"}]}], ";", " ", 
     RowBox[{"for", " ", "instance"}]}], ",", " ", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "s23"}], "=", 
     RowBox[{
      RowBox[{"-", "s12"}], "-", 
      RowBox[{"s13", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"cycCond", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}], "/.", 
    "momCons4"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.8079058423155737`*^9, 3.807906026702179*^9}, {3.808081090000845*^9, 
  3.808081093180084*^9}},ExpressionUUID->"97dc25b2-060e-4d6b-a908-\
eb4b2c3f0e4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063804520288*^9, {3.8080744882405148`*^9, 
   3.808074512385531*^9}, {3.808074546966487*^9, 3.808074552658147*^9}},
 CellLabel->
  "Out[128]=",ExpressionUUID->"f1fc722b-9a07-4d8e-aa4c-c15e27bc5db1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "input", " ", "the", " ", "inital", " ", "blocks",
      " ", 
     RowBox[{"(", 
      RowBox[{"the", " ", "set", " ", "of", " ", "monomials"}], ")"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "the", " ", "output", " ", "is", " ", "the", " ", "set", " ", "of", " ", 
      "blocks", " ", "that", " ", "satisfies", " ", "the", " ", "cyclic", " ",
       "condition", " ", "imposed"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "Please", " ", "refer", " ", "to", " ", "the", " ", "function", " ", 
      "in", " ", 
      RowBox[{"data", "/", 
       RowBox[{"prepare", ".", "m"}]}], " ", "for", " ", "more", " ", 
      "detailed", " ", "description", " ", "of", " ", "the", " ", "function", 
      " ", 
      RowBox[{"polyFun", "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"single4ptp4OB", "=", 
      RowBox[{"polyFun", "[", 
       RowBox[{
       "monomials4ptp4OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
        "monomials4ptp4OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8079060460401573`*^9, 3.807906150213706*^9}, {
  3.807906186201482*^9, 3.8079062347762337`*^9}, {3.807936422709222*^9, 
  3.8079364232940273`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"c25a4f1c-726a-45e2-bb96-6dcfc202e5cf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[2, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.80506380457295*^9, {3.808074493571559*^9, 
   3.808074512425426*^9}, {3.808074549056531*^9, 3.8080745527088547`*^9}},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"0b5af56c-45c0-488e-acbd-ced1e25a7860"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.80506380457295*^9, {3.808074493571559*^9, 
   3.808074512425426*^9}, {3.808074549056531*^9, 3.8080745527132072`*^9}},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"92341d6c-e4b0-4074-b8a1-177ad68d1f4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.039298`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063804578567*^9, {3.8080744935805483`*^9, 
   3.808074512439624*^9}, {3.808074549071208*^9, 3.8080745527201757`*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"b05e98c1-5e93-4edb-9637-8c41901f659f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["single4ptp4OB"], "Input",
 CellLabel->
  "In[130]:=",ExpressionUUID->"8f1f3aa7-017c-4ceb-aa15-1ae8c06124f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "2"], ",", 
   RowBox[{
    SuperscriptBox["s12", "2"], "+", 
    RowBox[{"s12", " ", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050638045890427`*^9, {3.8080745033639402`*^9, 
   3.80807451247192*^9}, {3.8080745492191057`*^9, 3.808074552730393*^9}},
 CellLabel->
  "Out[130]=",ExpressionUUID->"33178e84-8e2e-4760-9995-668d2be7f6d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single4ptp4OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"f16aaf92-b843-4042-ab68-bf6aed33c1f9"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063804636538*^9, {3.8080745055877123`*^9, 
   3.808074512479677*^9}, {3.808074549269926*^9, 3.80807455278298*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"e6896458-75ff-43c0-a2ab-273603f11f6e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{";", " ", 
      RowBox[{"Hermitian", ":", "\n", 
       RowBox[{
        RowBox[{"(", "1234", ")"}], " ", "to", " ", 
        RowBox[{"(", "4321", ")"}]}]}]}], ")"}], ";", "\[IndentingNewLine]", 
    "Here"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "impose", " ", "Hermitian", " ", "condition", " ", "for", " ", 
     "the", " ", "soft", " ", "blocks"}], ";", " ", 
    RowBox[{
    "The", " ", "imput", " ", "are", " ", "the", " ", "blocks", " ", 
     "obtained", " ", "in", " ", "the", " ", "previous", " ", "step"}]}], ",",
    " ", 
   RowBox[{"and", " ", "hermitian", " ", 
    RowBox[{"condition", ".", "\[IndentingNewLine]", "As"}], " ", "the", " ", 
    "results", " ", "below", " ", "show"}], ",", " ", 
   RowBox[{
   "the", " ", "hermitian", " ", "condition", " ", "does", " ", "not", " ", 
    "put", " ", "furthur", " ", "constraints", " ", "on", " ", "soft", " ", 
    "blocks"}], ",", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "so", " ", "we", " ", "can", " ", "stop", " ", "here", " ", "and", " ", 
      "have", " ", "obtained", " ", "the", " ", "single"}], "-", 
     RowBox[{"traced", " ", "soft", " ", "blocks", " ", "for", " ", "4"}], 
     "-", 
     RowBox[{"pt", " ", "at", " ", "O", 
      RowBox[{"(", 
       SuperscriptBox["p", "4"], ")"}]}]}], ":", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["s13", "2"], ",", 
       RowBox[{
        SuperscriptBox["s12", "2"], "+", 
        RowBox[{"s12", "*", "s13"}]}]}], "}"}], "."}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.807906285207095*^9, 
  3.8079066088236523`*^9}, {3.807906646269649*^9, 3.807906684949637*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"41d7c086-0b42-473b-8e2e-7f4683d8217c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"34484cc2-a373-493d-bc71-6fd07533d6b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.80506380464576*^9, 
   3.8080745125174837`*^9, {3.80807454932522*^9, 3.8080745527921743`*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"d1455a7f-fcc1-4a1c-9dbe-903510e1f434"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH4ptp4OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single4ptp4OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp4OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"89b4a8ae-8763-4b4e-a956-8dbd6cfea36c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063804703084*^9, 
   3.808074512550726*^9, {3.808074549380897*^9, 3.808074552852479*^9}},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"8554b107-5f40-454b-8807-383b7db956df"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063804703084*^9, 
   3.808074512550726*^9, {3.808074549380897*^9, 3.808074552855083*^9}},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"eccd74bc-df47-4171-b6ec-4c2457da8fc1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.037492`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063804713202*^9, 
   3.808074512559205*^9, {3.8080745493891582`*^9, 3.808074552861868*^9}},
 CellLabel->
  "Out[134]=",ExpressionUUID->"d0bbd22c-dd31-4f32-9f70-1a0b33eccb46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["singleH4ptp4OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"4b80fdb6-d04f-4e4b-8865-37ac0d827a96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "2"], ",", 
   RowBox[{
    SuperscriptBox["s12", "2"], "+", 
    RowBox[{"s12", " ", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.8050638047239037`*^9, 
   3.8080745125967417`*^9, {3.808074549398862*^9, 3.8080745528721657`*^9}},
 CellLabel->
  "Out[135]=",ExpressionUUID->"ae3de39d-cd9c-48d2-81fa-ddd353d3d782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH4ptp4OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"f11c9b5c-a127-49ab-9874-74cd4ce4ce33"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.805063804794479*^9, 
   3.8080745126045427`*^9, {3.808074549441484*^9, 3.808074552925276*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"b960ea56-0673-4afe-b393-83b69f2efac7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"59facc7e-2158-4791-9cf2-8193864992fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805062965655571*^9, 
  3.805062970919362*^9}},ExpressionUUID->"bcffde42-d762-4f8f-b4d9-\
aabd8fb77d58"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"7392493c-99cc-4d63-9ee9-3cc4c337322f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"1f6f697e-51f2-4619-9c5d-5f2dd5385dd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.8050638048575697`*^9, 
   3.8080745126417*^9, {3.808074549493482*^9, 3.8080745529846354`*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"c55abc8c-bd11-4ed0-a94c-bb81c19a31f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp4OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp4OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063295399578*^9, 3.805063296820381*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"37f078e2-d053-4391-b063-5a3fa482e26f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[2, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.8050638049208393`*^9, 3.808074512681332*^9, {3.8080745495462637`*^9, 
   3.808074553051585*^9}},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"fafe3262-058f-41d2-82e7-47febd484e48"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.8050638049208393`*^9, 3.808074512681332*^9, {3.8080745495462637`*^9, 
   3.808074553054206*^9}},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"c2e9ff5f-7b1c-4527-9e5f-057d1fb0f2ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.040494`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.80506329827241*^9, 
   3.805063804931713*^9, 3.808074512689703*^9, {3.8080745495564537`*^9, 
   3.808074553061227*^9}},
 CellLabel->
  "Out[140]=",ExpressionUUID->"6295c3e5-96e4-49e9-b9d2-cc9283566b4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["cyc1"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, {
  3.80506330364878*^9, 3.805063305142804*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"d5e5f58c-42ff-4b8b-9f56-b7a1c80e9b01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"s12", " ", "s13"}], "+", 
    SuperscriptBox["s13", "2"]}], ",", 
   SuperscriptBox["s12", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.805063305665913*^9, 
   3.805063804944591*^9, 3.8080745127002974`*^9, {3.8080745495683823`*^9, 
   3.808074553071971*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"f877ac0a-49a4-4a56-b792-301277e1eb58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc1", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
  3.8050631939901447`*^9, 3.805063198681148*^9}, {3.805063308963419*^9, 
  3.8050633133024797`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"c9db068e-323e-428b-9652-b046aa6e16c3"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063313894774*^9, 
   3.8050638049975977`*^9, 3.808074512732868*^9, {3.808074549605632*^9, 
   3.808074553129202*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"56e4a612-8649-46b4-bd8e-bf9f2ed65571"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}, {3.80506323443512*^9, 3.805063237593911*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ab0bb0cc-c03b-435a-b4e0-33de6f2ebb08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}, {3.805063240453889*^9, 
  3.805063248651012*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"6eb4cc8f-03e7-42af-bca7-b647189307e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.805063250804141*^9, 
   3.8050633184918118`*^9, 3.805063805070496*^9, 3.808074512745549*^9, {
   3.80807454965298*^9, 3.8080745532111073`*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"fa5870df-8b8b-4357-8a14-a664a94ceec6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double4ptp4OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials4ptp4OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063271086986*^9, 3.8050632721807756`*^9}, {3.805063322814541*^9, 
  3.805063325824497*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"76699657-0161-4cc5-9e13-b0a8df58131c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.8050638051404676`*^9, 3.8080745127829638`*^9, {3.808074549700968*^9, 
   3.8080745532718983`*^9}},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"5d440abe-c6ca-4d9e-8c0b-acdb24a73c6f"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.8050638051404676`*^9, 3.8080745127829638`*^9, {3.808074549700968*^9, 
   3.808074553274605*^9}},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"bbdc49ab-5f9b-4fcd-985f-c19a6bd96cc7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.042777`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.805063331718583*^9, 
   3.805063805151799*^9, 3.808074512791662*^9, {3.8080745497108583`*^9, 
   3.808074553282296*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"02527534-86db-4dad-b7cc-2539086df777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["double4ptp4OB"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"99e77128-4d5f-4272-a695-02dce308794f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"s12", " ", "s13"}], "+", 
    SuperscriptBox["s13", "2"]}], ",", 
   SuperscriptBox["s12", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.8050633343147*^9, 
   3.805063805165268*^9, 3.808074512801676*^9, {3.808074549722228*^9, 
   3.808074553294731*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"970db254-68e6-4599-b4cc-c3e53520c8e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double4ptp4OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
  3.8050631939901447`*^9, 3.805063198681148*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"2df2fd68-a92c-4166-b366-570de02394fe"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063336795376*^9, 
   3.805063805238367*^9, 3.80807451283392*^9, {3.8080745497614393`*^9, 
   3.80807455334929*^9}},
 CellLabel->
  "Out[147]=",ExpressionUUID->"c68fdfee-12d3-46db-b320-3d471b2f1187"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34"}], ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.80506339312123*^9, 
  3.805063398459055*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"1c01fd36-57b1-4955-9b9c-ff046e1a8a35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.8050634036321983`*^9, 
  3.805063409131426*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"9a73ee33-fd58-42bb-92a0-aef504fc15c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050634112715063`*^9, 
   3.8050638053012466`*^9, 3.808074512846582*^9, {3.808074549774434*^9, 
   3.808074553359921*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"942f89c5-36ec-40ff-92fa-c7e935cdb0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"doubleH4ptp4OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double4ptp4OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp4OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063453868924*^9, 3.8050634596700697`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"891d016d-2c8c-4c31-8add-14cc573e3ea9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.8050638053143377`*^9, 3.808074512886904*^9, {3.808074549815065*^9, 
   3.808074553423901*^9}},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"e9deff44-5a43-494d-9920-067ae0b9be2f"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.8050638053143377`*^9, 3.808074512886904*^9, {3.808074549815065*^9, 
   3.808074553426708*^9}},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"9e3095c8-aa65-45eb-926b-1b1269d7b503"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.044707`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063461630978*^9, 
   3.805063805383996*^9, 3.8080745128954687`*^9, {3.8080745498244123`*^9, 
   3.808074553433868*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"63794dc4-da11-4670-8152-8844ab5d26e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["doubleH4ptp4OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.805063467732675*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"314bd236-6fe7-471e-ad7d-3845bec1b31d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"s12", " ", "s13"}], "+", 
    SuperscriptBox["s13", "2"]}], ",", 
   SuperscriptBox["s12", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.805063469336687*^9, 
   3.80506380539668*^9, 3.808074512906826*^9, {3.808074549833848*^9, 
   3.808074553445422*^9}},
 CellLabel->
  "Out[151]=",ExpressionUUID->"d9e16f0e-f6f5-49d3-94d7-d0ec656307d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "doubleH4ptp4OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063480117359*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"583e5a7b-3647-45b2-a57f-cf6661cf5c6c"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.805063481045945*^9, 
   3.805063805471005*^9, 3.808074512942728*^9, {3.808074549868968*^9, 
   3.808074553497148*^9}},
 CellLabel->
  "Out[152]=",ExpressionUUID->"0a18d3c4-1a80-4273-ac87-2c936d0625c6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"51f66fef-db7d-4b5d-9abd-c67546bcb3f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "6"], 
  TraditionalForm]],ExpressionUUID->"d900eb08-1472-42dd-8432-056686023e3b"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 
  3.805063789196508*^9}},ExpressionUUID->"0c677af8-083a-45da-ad50-\
f504d6c5a0e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomialsFun", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "i1"], 
      SuperscriptBox["x2", 
       RowBox[{"3", "-", "i1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"275fd9af-0734-4500-9ebb-1acee5d3470e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomials4ptp6OB", "=", 
  RowBox[{"monomialsFun", "[", 
   RowBox[{"s12", ",", "s13"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
  3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
  3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"bad2955d-a28d-4d65-af9c-d57241cc975c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "3"], ",", 
   RowBox[{"s12", " ", 
    SuperscriptBox["s13", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "2"], " ", "s13"}], ",", 
   SuperscriptBox["s12", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062086976313*^9, 3.80506212787693*^9, 3.805063630960671*^9, 
   3.805063830694572*^9, 3.8050640306011887`*^9, 3.808074512990657*^9, {
   3.8080745499172773`*^9, 3.808074561772936*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"e61da07b-687d-48d1-bedc-d535feb0cbf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials4ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
  3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
  3.805063819458452*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"56be995e-56d5-4106-94bf-49420436e0ab"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.8050613822575827`*^9, 3.805061607184288*^9, 3.805062127884272*^9, 
   3.805063635466505*^9, 3.80506383200863*^9, 3.805064030650318*^9, 
   3.808074513032424*^9, {3.8080745499241953`*^9, 3.808074561780834*^9}},
 CellLabel->
  "Out[156]=",ExpressionUUID->"ff2f6438-8ec4-46c7-b5e6-fa837db07acd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"92dc59be-ed1e-4080-a84c-\
c92e467bcf7c"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"60a07fc9-20d8-4de0-a3e9-\
6478aa83ebde"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "1234", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"bfafad4f-0a4f-4f24-9891-f470e54c1a2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"a30a1423-e8e4-40cc-ae97-4e7fe834008f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.8080745130771513`*^9, {3.808074549969926*^9, 
   3.808074561843669*^9}},
 CellLabel->
  "Out[158]=",ExpressionUUID->"6667ff73-bc27-4cf7-835c-dfcc7a1b4cbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single4ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp6OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"b7f79e97-bf6a-4d1a-abfa-1abf77e18e7c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, 
   3.808074513120368*^9, {3.808074550018774*^9, 3.808074561909227*^9}},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"537bd0c2-e2ea-4ff2-87fd-9570b4615d23"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, 
   3.808074513120368*^9, {3.808074550018774*^9, 3.808074561911626*^9}},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"2d445a43-b4d3-4c77-a1e5-9385b58d732d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.048704`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, 
   3.8080745131290903`*^9, {3.808074550028586*^9, 3.808074561919306*^9}},
 CellLabel->
  "Out[159]=",ExpressionUUID->"a8ba8600-dcbc-4a40-b32f-15ed686bc78c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["single4ptp6OB"], "Input",
 CellChangeTimes->{3.805063699428158*^9},
 CellLabel->
  "In[160]:=",ExpressionUUID->"10714799-98e9-4366-b58b-8dce07823e8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "3"], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s13"}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, 
   3.808074513140436*^9, {3.808074550039193*^9, 3.8080745619304247`*^9}},
 CellLabel->
  "Out[160]=",ExpressionUUID->"24f4ff03-c68c-41fe-8084-8e695c8d7022"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single4ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.805063700104556*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"e01dca19-9fc0-45e6-81f8-e3326339c060"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063851119383*^9, 3.80506403083585*^9, 
   3.8080745131755133`*^9, {3.808074550078622*^9, 3.808074561982729*^9}},
 CellLabel->
  "Out[161]=",ExpressionUUID->"a1694fb0-c877-4caa-8fbe-4cfdc98e0b68"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "1234", ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"8dfed7a9-57c8-42da-9294-de786d7ed3ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"7790449f-e636-4b39-9d97-985967ea1aab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.808074513220614*^9, {3.808074550136846*^9, 
   3.8080745620424337`*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"4c5abfcf-8549-466f-914e-2e42e50c4e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH4ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single4ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"a3c4b576-87c4-45d1-b24c-9bcf5cd58b85"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.80807451326628*^9, {3.8080745501786346`*^9, 
   3.808074562106168*^9}},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"890cdfd9-a18a-4b13-95b7-6003c779f8b9"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.80807451326628*^9, {3.8080745501786346`*^9, 
   3.808074562108665*^9}},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"84306a1e-bf7b-44c0-a9c9-19755dbe319b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.046633`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.808074513274722*^9, {3.808074550188596*^9, 
   3.8080745621172113`*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"a5055c96-a4cd-4fe5-8105-405f3526aa4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["singleH4ptp6OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.8050637081687737`*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"9eb75ab6-1e61-4c67-85e5-04849237bace"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "3"], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s13"}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.805063861202643*^9, 
   3.805064030979528*^9, 3.808074513284892*^9, {3.80807455020007*^9, 
   3.808074562129386*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"0b792e78-2b5d-487d-bc72-5374a4a6f0ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH4ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"8ca23f92-3187-4644-bc07-932701daa078"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.8080745133321247`*^9, {3.8080745502368727`*^9, 
   3.808074562178775*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"b7f10b29-bb6e-44ef-8c25-5214d501e854"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"25cc72ae-1d97-4f4f-8d2a-17c1e283672c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805062965655571*^9, 
  3.805062970919362*^9}},ExpressionUUID->"4aac9571-bb22-4142-a130-\
7b6a5ba08c33"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"06fa83be-0f27-45a6-a2e3-eaa49a2ea395"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"173e50a6-9abc-4d97-b297-ab12a9a74d8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.805063750770735*^9, 
   3.805063886527013*^9, 3.805064031117877*^9, 3.80807451337792*^9, {
   3.808074550287472*^9, 3.808074562239546*^9}},
 CellLabel->
  "Out[169]=",ExpressionUUID->"e909c2b8-6b9e-4753-8a02-2c7790304f5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp6OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063295399578*^9, 3.805063296820381*^9}, {3.805063711318644*^9, 
  3.80506371207067*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"9066ffaf-0aad-49f4-8bdd-74071e35c3b3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.805063888063796*^9, 3.805064031182373*^9, 3.808074513419285*^9, {
   3.808074550334235*^9, 3.8080745622948236`*^9}},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"92cadf47-544b-4f35-a7fc-4d2e3db0edbb"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.805063888063796*^9, 3.805064031182373*^9, 3.808074513419285*^9, {
   3.808074550334235*^9, 3.808074562297347*^9}},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"4e179b14-9a8b-4a59-8335-efcaeb3d7bf1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.049958`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.80506329827241*^9, 
   3.805063888073942*^9, 3.80506403119319*^9, 3.808074513427919*^9, {
   3.8080745503447657`*^9, 3.808074562306055*^9}},
 CellLabel->
  "Out[170]=",ExpressionUUID->"48269fda-f785-42fd-b4fe-4245165d5907"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["cyc1"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, {
  3.80506330364878*^9, 3.805063305142804*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"2c6fbe07-4143-4235-8247-58e8b2134b24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s13"}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.805063305665913*^9, 
   3.8050638920267572`*^9, 3.80506403120621*^9, 3.808074513438013*^9, {
   3.808074550354961*^9, 3.8080745623193197`*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"ec1255a4-20fe-4ad9-b662-7cd926bfd4f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc1", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
  3.8050631939901447`*^9, 3.805063198681148*^9}, {3.805063308963419*^9, 
  3.8050633133024797`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"5fe65465-c4bf-4fb1-8cc4-26b06fe08fde"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063313894774*^9, 
   3.805063894356616*^9, 3.805064031258614*^9, 3.8080745134733887`*^9, {
   3.808074550392047*^9, 3.808074562370556*^9}},
 CellLabel->
  "Out[172]=",ExpressionUUID->"71e7b9fd-1465-4c34-98bb-50fecefb3426"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}, {3.80506323443512*^9, 3.805063237593911*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"a2f202d9-1554-407f-8264-fed9a9402316"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}, {3.805063240453889*^9, 
  3.805063248651012*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"d91bd6d7-4117-4257-969c-c848a683fed3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.805063250804141*^9, 
   3.8050633184918118`*^9, 3.805063898228568*^9, 3.805064031267942*^9, 
   3.8080745135176477`*^9, {3.8080745504048347`*^9, 3.808074562380122*^9}},
 CellLabel->
  "Out[174]=",ExpressionUUID->"7fc5ce69-865b-4ff7-b5ce-fc2ac1ef58b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double4ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials4ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063271086986*^9, 3.8050632721807756`*^9}, {3.805063322814541*^9, 
  3.805063325824497*^9}, {3.805063713216414*^9, 3.805063714319848*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"cda2aac1-d279-44f9-926b-aa2f5efbc591"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.805063905159297*^9, 3.80506403132725*^9, 3.808074513573904*^9, {
   3.808074550445397*^9, 3.808074562442627*^9}},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"bdd479fb-8615-4323-a664-79d3bdcd021e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.805063905159297*^9, 3.80506403132725*^9, 3.808074513573904*^9, {
   3.808074550445397*^9, 3.8080745624452133`*^9}},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"b343e6f8-c773-46cc-9b81-973eba124e7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.052972`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.805063331718583*^9, 
   3.8050639052080727`*^9, 3.805064031338091*^9, 3.808074513584149*^9, {
   3.80807455045496*^9, 3.808074562454258*^9}},
 CellLabel->
  "Out[175]=",ExpressionUUID->"e223deeb-a1b4-4f6c-8bab-c870349d9afa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["double4ptp6OB"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, 
   3.8050637164487867`*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"84fc9912-dc4b-45a1-85b5-ae5618fda847"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s13"}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.8050633343147*^9, 
   3.80506391834834*^9, 3.805064031350594*^9, 3.8080745135947113`*^9, {
   3.808074550465694*^9, 3.808074562467781*^9}},
 CellLabel->
  "Out[176]=",ExpressionUUID->"54e0796a-068f-4ca3-8cbc-a8dcad595235"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double4ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
   3.8050631939901447`*^9, 3.805063198681148*^9}, 3.805063721375556*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"39c34f81-66f5-4f89-878f-979d2176847e"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063336795376*^9, 
   3.80506391989542*^9, 3.805064031400275*^9, 3.808074513634108*^9, {
   3.808074550502554*^9, 3.8080745625402937`*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"a021b585-6ad9-4698-8659-16d217b10c03"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34"}], ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.80506339312123*^9, 
  3.805063398459055*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"86301cad-e96f-4567-98a3-e438c34a23f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.8050634036321983`*^9, 
  3.805063409131426*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"8c228b22-17cc-400f-b833-50037516ab16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050634112715063`*^9, 
   3.805063927855763*^9, 3.805064031459695*^9, 3.808074513646125*^9, {
   3.8080745505508423`*^9, 3.8080745625500593`*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"6b297cef-dccf-4808-849c-bef5142194ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"doubleH4ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double4ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063453868924*^9, 3.8050634596700697`*^9}, {3.805063724408086*^9, 
  3.805063736645884*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"95ec018e-479f-4423-97c4-360c9ab3e715"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.805063931364159*^9, 3.805064031518506*^9, 3.808074513692073*^9, {
   3.808074550594778*^9, 3.8080745626275177`*^9}},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"6de6deef-2bcf-499b-9ed7-35155639afde"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.805063931364159*^9, 3.805064031518506*^9, 3.808074513692073*^9, {
   3.808074550594778*^9, 3.80807456263019*^9}},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"7cec4d75-1f6b-4961-8adf-091e92f6b63d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.054562`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063461630978*^9, 
   3.8050639313759317`*^9, 3.8050640315294247`*^9, 3.808074513701667*^9, {
   3.808074550604702*^9, 3.808074562639284*^9}},
 CellLabel->
  "Out[180]=",ExpressionUUID->"eec3bdcd-d210-42d3-b8ae-48a0999737f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["doubleH4ptp6OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.805063467732675*^9, 
  3.805063738753755*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"ae9ec805-ef2a-442a-b43f-dc5a22f9d310"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s13"}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.805063469336687*^9, 
   3.805063933538967*^9, 3.805064031542575*^9, 3.808074513712343*^9, {
   3.808074550616458*^9, 3.8080745626539373`*^9}},
 CellLabel->
  "Out[181]=",ExpressionUUID->"83bf2318-ba17-4ff3-8c0d-a169d642d238"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "doubleH4ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063480117359*^9, 3.805063745151504*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"4406c205-6f93-44be-bcfe-72a9864f3fbc"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.805063481045945*^9, 
   3.805063935152326*^9, 3.805064031593603*^9, 3.808074513752245*^9, {
   3.8080745506538963`*^9, 3.8080745627217913`*^9}},
 CellLabel->
  "Out[182]=",ExpressionUUID->"d4845a5d-fad1-4f22-bd26-4682e6ffe97b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"36f8dc79-ccec-4802-9e70-1c9b31f06046"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "8"], 
  TraditionalForm]],ExpressionUUID->"16db158a-5ac9-43e3-918a-ae8146256ec4"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.805064001565578*^9, 
  3.805064002366424*^9}},ExpressionUUID->"f525d372-ce23-4254-8494-\
810c984cbba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomialsFun", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "i1"], 
      SuperscriptBox["x2", 
       RowBox[{"4", "-", "i1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064007983226*^9, 
  3.8050640118833942`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"7c75571e-27cf-4fd2-abd2-b76026d1efd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomials4ptp8OB", "=", 
  RowBox[{"monomialsFun", "[", 
   RowBox[{"s12", ",", "s13"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
   3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
   3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, 
   3.805064046719178*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7b5273b6-937b-477d-8c0a-6e7a5f029a09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "4"], ",", 
   RowBox[{"s12", " ", 
    SuperscriptBox["s13", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "2"], " ", 
    SuperscriptBox["s13", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "3"], " ", "s13"}], ",", 
   SuperscriptBox["s12", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062086976313*^9, 3.80506212787693*^9, 3.805063630960671*^9, 
   3.805063830694572*^9, 3.805064016370274*^9, 3.805064092465417*^9, 
   3.808074513767647*^9, {3.80807455070595*^9, 3.8080745796441593`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"4d6f21a9-e562-422f-969f-ce20521bb0e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials4ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
   3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
   3.805063819458452*^9}, 3.805064047387474*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"537357f2-5bbe-45c3-a3ab-86f6e56f4915"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.8050613822575827`*^9, 3.805061607184288*^9, 3.805062127884272*^9, 
   3.805063635466505*^9, 3.80506383200863*^9, 3.805064019385963*^9, 
   3.805064093708088*^9, 3.8080745138255243`*^9, {3.8080745507502337`*^9, 
   3.8080745797043657`*^9}},
 CellLabel->
  "Out[186]=",ExpressionUUID->"c6407899-e2e9-4b5b-9422-14a4b3171f42"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"3038584b-e8fb-4c76-8eb7-\
fb0d61ff2892"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"7395795c-a437-425f-b578-\
ea5bceb9ead6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "1234", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"47e43e7d-89cb-457b-953b-d9f0ad7441b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"19ae6937-cda4-4f7a-9a23-1a0369a357ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, {
   3.805064075959466*^9, 3.8050640966796083`*^9}, 3.808074513887409*^9, {
   3.808074550763516*^9, 3.8080745797144203`*^9}},
 CellLabel->
  "Out[188]=",ExpressionUUID->"5b727cee-add9-4f25-9891-2dccd0748a0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single4ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp8OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.805064048103415*^9, 3.805064049061648*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"7a61ead3-1aee-436c-b397-714736a0ca02"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, {3.805064077496098*^9, 
   3.805064097629799*^9}, 3.8080745139466963`*^9, {3.8080745508057947`*^9, 
   3.808074579774068*^9}},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"eed8ef18-f8a8-4331-bf83-1e11809670d8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, {3.805064077496098*^9, 
   3.805064097629799*^9}, 3.8080745139466963`*^9, {3.8080745508057947`*^9, 
   3.808074579776598*^9}},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"8b9a5f03-eba9-4036-b1ef-3193b355192b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.062067`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, {3.805064077505066*^9, 
   3.8050640977052317`*^9}, 3.808074513954913*^9, {3.808074550815444*^9, 
   3.808074579794753*^9}},
 CellLabel->
  "Out[189]=",ExpressionUUID->"b952eaa3-f47c-40c8-94bb-976cd5861e08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["single4ptp8OB"], "Input",
 CellChangeTimes->{3.805063699428158*^9, 3.805064049622696*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"32dd32e1-20c7-47c3-b0fd-4a090753926b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "4"], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "3"]}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox["s12", "4"], "2"], "+", 
    RowBox[{
     SuperscriptBox["s12", "3"], " ", "s13"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s12", "2"], " ", 
      SuperscriptBox["s13", "2"]}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.8050641006167192`*^9, 
   3.808074513967452*^9, {3.808074550826264*^9, 3.808074579863096*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"cee7db94-d16c-4ea4-b4ad-9f2bc34910be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single4ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.805063700104556*^9, 3.8050640500832767`*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"ea784088-becf-40cd-b011-64083a31e727"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063851119383*^9, 3.805064108777616*^9, 
   3.808074514015082*^9, {3.808074550864067*^9, 3.8080745798695993`*^9}},
 CellLabel->
  "Out[191]=",ExpressionUUID->"adb944bd-1f38-42e1-8e11-72ba1e28a9fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "1234", ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"978a3ff7-865a-44c7-8463-0f85b4bb9d8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"c088f60f-1016-40ad-8c45-5e3d099b11a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.8050641697650948`*^9, 3.8080745140689*^9, {3.808074550875155*^9, 
   3.80807457993721*^9}},
 CellLabel->
  "Out[193]=",ExpressionUUID->"b500796c-e020-4ae2-ad72-cd0abe3d9430"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH4ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single4ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805064050959538*^9, 
  3.8050640520474653`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"6557dd16-d5e5-4003-96bf-b36fdde8e8c1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064171607293*^9, 3.808074514124814*^9, {3.808074550920803*^9, 
   3.80807458000104*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"14a9e6fb-188c-48c7-987a-ee8974b05575"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064171607293*^9, 3.808074514124814*^9, {3.808074550920803*^9, 
   3.80807458000352*^9}},
 CellLabel->
  "During evaluation of \
In[194]:=",ExpressionUUID->"c9ba073d-9be2-4724-b456-82bd30d1e104"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.053785`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064171644619*^9, 3.808074514134511*^9, {3.808074550930629*^9, 
   3.808074580011835*^9}},
 CellLabel->
  "Out[194]=",ExpressionUUID->"893bf715-2119-457d-a763-cea945b98f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["singleH4ptp8OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.8050637081687737`*^9, 
  3.805064052213065*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"4831cd16-aa77-4536-b195-77b3753b782f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "4"], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "3"]}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox["s12", "4"], "2"], "+", 
    RowBox[{
     SuperscriptBox["s12", "3"], " ", "s13"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s12", "2"], " ", 
      SuperscriptBox["s13", "2"]}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.805063861202643*^9, 
   3.805064173453417*^9, 3.808074514146042*^9, {3.808074550942356*^9, 
   3.808074580024106*^9}},
 CellLabel->
  "Out[195]=",ExpressionUUID->"61c3b76c-c845-45cb-bc1b-afdc3be7c407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH4ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, 3.805064052825*^9},
 CellLabel->
  "In[196]:=",ExpressionUUID->"1a9b0e35-423a-481c-a994-90a026e8af1a"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.80506423875636*^9, 3.8080745141903954`*^9, {3.808074550980945*^9, 
   3.8080745800879927`*^9}},
 CellLabel->
  "Out[196]=",ExpressionUUID->"6a038d2e-8cfb-4e60-9e2d-9dc69a12f309"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"e3a4db3c-5f65-4776-8bee-547e68e5bc86"]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805062965655571*^9, 
  3.805062970919362*^9}},ExpressionUUID->"3f00573e-7bda-4218-9272-\
61f53da2b923"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"519f1b5f-309d-4936-9b26-397fed9d4c0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"1f06dd44-5c8b-42a3-8447-0e96dbda6986"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.805063750770735*^9, 
   3.805063886527013*^9, 3.805064268357089*^9, 3.808074514242714*^9, {
   3.80807455099688*^9, 3.808074580100544*^9}},
 CellLabel->
  "Out[199]=",ExpressionUUID->"334f8b75-2c9d-427f-a83d-6946ab68385d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp8OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063295399578*^9, 3.805063296820381*^9}, {3.805063711318644*^9, 
  3.80506371207067*^9}, {3.805064053357614*^9, 3.805064053965506*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"1c434150-2cb4-4da7-a54a-472c40188b44"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.805063888063796*^9, 3.805064275794876*^9, 3.808074514295395*^9, {
   3.808074551039109*^9, 3.808074580174514*^9}},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"454d87ed-5c69-4f92-bd47-e9031432e8c5"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063298255753*^9, 
   3.805063888063796*^9, 3.805064275794876*^9, 3.808074514295395*^9, {
   3.808074551039109*^9, 3.808074580177034*^9}},
 CellLabel->
  "During evaluation of \
In[200]:=",ExpressionUUID->"70d94340-9e28-44b9-a8cb-6ff6d267f524"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.063287`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.80506329827241*^9, 
   3.805063888073942*^9, 3.805064275881122*^9, 3.808074514305339*^9, {
   3.808074551048327*^9, 3.808074580185676*^9}},
 CellLabel->
  "Out[200]=",ExpressionUUID->"8ca3c1ab-21e5-4127-9bb9-9c096f1a38a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["cyc1"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, {
  3.80506330364878*^9, 3.805063305142804*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"6d3ef7bc-a188-40b9-80e9-486af111155e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "3"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", "s12", " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    SuperscriptBox["s13", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "3"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.805063305665913*^9, 
   3.8050638920267572`*^9, 3.8050642784423943`*^9, 3.8080745143716803`*^9, {
   3.808074551058283*^9, 3.808074580198841*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"c51f200c-e41f-44f0-aed4-d55c9b450f6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc1", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
  3.8050631939901447`*^9, 3.805063198681148*^9}, {3.805063308963419*^9, 
  3.8050633133024797`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"cd79d9af-513a-4558-a2cf-ea1514bdcc07"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063313894774*^9, 
   3.805063894356616*^9, 3.805064284041122*^9, 3.808074514380847*^9, {
   3.808074551095409*^9, 3.808074580264451*^9}},
 CellLabel->
  "Out[202]=",ExpressionUUID->"cbe0f99a-6ccb-4fb7-88e9-616b4190876d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}, {3.80506323443512*^9, 3.805063237593911*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"e39bcfdd-6b48-4a98-83aa-c12afc17e38d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}, {3.805063240453889*^9, 
  3.805063248651012*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"b67f0836-b7b3-491a-bd14-711ddd337cdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.8050630939366407`*^9, 3.805063250804141*^9, 
   3.8050633184918118`*^9, 3.805063898228568*^9, 3.8050642893815107`*^9, 
   3.8080745144344378`*^9, {3.808074551151622*^9, 3.80807458032133*^9}},
 CellLabel->
  "Out[204]=",ExpressionUUID->"3295046e-8333-4b2f-928b-f1477984a6f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double4ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials4ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063271086986*^9, 3.8050632721807756`*^9}, {3.805063322814541*^9, 
  3.805063325824497*^9}, {3.805063713216414*^9, 3.805063714319848*^9}, {
  3.8050640545877113`*^9, 3.805064055167292*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"fde9a9c2-f557-4ee8-8d79-8c9613318d05"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.805063905159297*^9, 3.8050642985265617`*^9, 3.808074514490901*^9, {
   3.808074551196931*^9, 3.808074580386077*^9}},
 CellLabel->
  "During evaluation of \
In[205]:=",ExpressionUUID->"a0b56331-8a98-4d75-867e-514be74d924a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063127273985*^9, 3.805063331706975*^9, 
   3.805063905159297*^9, 3.8050642985265617`*^9, 3.808074514490901*^9, {
   3.808074551196931*^9, 3.808074580388855*^9}},
 CellLabel->
  "During evaluation of \
In[205]:=",ExpressionUUID->"565183ce-9e0a-4a35-93eb-a5620ed9c0d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.063875`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.8050631273334293`*^9, 3.805063331718583*^9, 
   3.8050639052080727`*^9, 3.80506429856872*^9, 3.808074514501004*^9, {
   3.8080745512065163`*^9, 3.8080745803974123`*^9}},
 CellLabel->
  "Out[205]=",ExpressionUUID->"26ee2425-1e78-4280-8c3c-0d099a4a5586"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["double4ptp8OB"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, 
   3.8050637164487867`*^9, 3.805064056243752*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"7ea52eb2-7446-4cf2-a832-2aceda8677d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "3"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", "s12", " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    SuperscriptBox["s13", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "3"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.8050631376455173`*^9, 3.8050633343147*^9, 
   3.80506391834834*^9, 3.8050643032688847`*^9, 3.808074514512389*^9, {
   3.8080745512167473`*^9, 3.808074580410351*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"fa931611-7b03-49a1-a711-007bc98b7ed4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double4ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
   3.8050631939901447`*^9, 3.805063198681148*^9}, 3.805063721375556*^9, 
   3.8050640573565283`*^9},
 CellLabel->
  "In[207]:=",ExpressionUUID->"8564ae21-839e-46ef-8f1e-c1dbec84a6e8"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805063199566761*^9, 3.805063336795376*^9, 
   3.80506391989542*^9, 3.8050643071105833`*^9, 3.8080745145565987`*^9, {
   3.808074551253482*^9, 3.808074580481872*^9}},
 CellLabel->
  "Out[207]=",ExpressionUUID->"5cddba00-efe3-4ab9-aeb9-cab2772d5a8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34"}], ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.80506339312123*^9, 
  3.805063398459055*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"a3bb9c54-2eb0-4163-829b-f10443d5b862"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.8050634036321983`*^9, 
  3.805063409131426*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"89dfef4d-4be2-40d7-828b-8bb7f2a0fa4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050634112715063`*^9, 
   3.805063927855763*^9, 3.805064311372148*^9, 3.808074514608878*^9, {
   3.8080745513008966`*^9, 3.808074580553706*^9}},
 CellLabel->
  "Out[209]=",ExpressionUUID->"7bac52a6-2f90-48d3-8409-c6e552d3e0cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"doubleH4ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double4ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063453868924*^9, 3.8050634596700697`*^9}, {3.805063724408086*^9, 
  3.805063736645884*^9}, {3.805064058318637*^9, 3.805064060751801*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"aef9719e-2b96-41f1-855a-2a061945e34c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.805063931364159*^9, 3.805064322208994*^9, 3.808074514657879*^9, {
   3.808074551352436*^9, 3.808074580633737*^9}},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"52a22b33-edfb-4310-a0c3-199171611cf9"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063461580533*^9, 
   3.805063931364159*^9, 3.805064322208994*^9, 3.808074514657879*^9, {
   3.808074551352436*^9, 3.808074580636387*^9}},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"c0d855b2-d704-4c2a-9b71-544df2af8aa7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.06346`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063461630978*^9, 
   3.8050639313759317`*^9, 3.805064322251417*^9, 3.808074514667481*^9, {
   3.808074551362049*^9, 3.808074580645149*^9}},
 CellLabel->
  "Out[210]=",ExpressionUUID->"4c60883b-36fc-469a-bac1-249213b54cf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["doubleH4ptp8OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.805063467732675*^9, 
  3.805063738753755*^9, 3.805064061386194*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"a327b2a1-3a72-4edc-9c01-df4601fab3ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "3"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", "s12", " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    SuperscriptBox["s13", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "3"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805062930909534*^9, 3.805063469336687*^9, 
   3.805063933538967*^9, 3.805064323557913*^9, 3.8080745146790733`*^9, {
   3.808074551372345*^9, 3.8080745807968884`*^9}},
 CellLabel->
  "Out[211]=",ExpressionUUID->"c0454494-132f-4955-9a89-ac602618fffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "doubleH4ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063480117359*^9, 3.805063745151504*^9, 
   3.8050640655413637`*^9},
 CellLabel->
  "In[212]:=",ExpressionUUID->"93fc02b9-a0ca-4382-9bf3-306e4b6f820c"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.805063481045945*^9, 
   3.805063935152326*^9, 3.8050643255807*^9, 3.808074514746311*^9, {
   3.808074551409745*^9, 3.8080745808659763`*^9}},
 CellLabel->
  "Out[212]=",ExpressionUUID->"462437fb-149f-49dd-a5b3-902506d8a33e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"244ee8b3-0d6f-4278-baaa-1b369f0c0f93"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "10"], 
  TraditionalForm]],ExpressionUUID->"126fd5f1-d4d5-4b71-b591-6aa2889ecd66"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.805064001565578*^9, 
  3.805064002366424*^9}, {3.805064431362297*^9, 
  3.805064433922883*^9}},ExpressionUUID->"be3b71c4-df98-4057-a8fa-\
4494f2c0ebae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomialsFun", "[", 
   RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x1", "i1"], 
      SuperscriptBox["x2", 
       RowBox[{"5", "-", "i1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064007983226*^9, 
  3.8050640118833942`*^9}, {3.805064457746315*^9, 3.8050644617997637`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"6874211d-938a-4e5c-bf39-95356d4f6bc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomials4ptp10OB", "=", 
  RowBox[{"monomialsFun", "[", 
   RowBox[{"s12", ",", "s13"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
   3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
   3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, 
   3.805064046719178*^9, 3.8050644778772087`*^9},
 CellLabel->"In[96]:=",ExpressionUUID->"656c1e2b-4c88-4ec3-bbe8-2395b839e4ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "5"], ",", 
   RowBox[{"s12", " ", 
    SuperscriptBox["s13", "4"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "2"], " ", 
    SuperscriptBox["s13", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "3"], " ", 
    SuperscriptBox["s13", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["s12", "4"], " ", "s13"}], ",", 
   SuperscriptBox["s12", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.805062086976313*^9, 3.80506212787693*^9, 
  3.805063630960671*^9, 3.805063830694572*^9, 3.805064016370274*^9, 
  3.805064092465417*^9, 3.8050645074852667`*^9, 3.8080745148231087`*^9, 
  3.8080745514575033`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"1b13b682-22b9-4ca3-acd9-d01123d6fe80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials4ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
   3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
   3.805063819458452*^9}, 3.805064047387474*^9, 3.805064479488202*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"303324f6-be03-4737-84ad-d1073666087d"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.8050613822575827`*^9, 3.805061607184288*^9, 
  3.805062127884272*^9, 3.805063635466505*^9, 3.80506383200863*^9, 
  3.805064019385963*^9, 3.805064093708088*^9, 3.805064509522476*^9, 
  3.808074514885944*^9, 3.8080745514668407`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"6e24c384-4ac3-4be9-b8fe-4cba5eb7f0c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"02f7f833-c651-4ee5-9dcb-\
3460705226e6"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"d820fd29-5591-4609-8c8f-\
eaf76b4eb8af"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "1234", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"55ce2afb-f0c6-43b1-ad4f-397b4d040af0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"fba39500-b4ec-44dc-864e-976de69aff2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, {
   3.805064075959466*^9, 3.8050640966796083`*^9}, 3.805064511880342*^9, 
   3.808074514953188*^9, 3.808074551508712*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"41845f8a-3b0a-4e04-a131-3ecff4f0a6b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single4ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp10OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.805064048103415*^9, 3.805064049061648*^9}, {3.805064480248811*^9, 
  3.805064481353716*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"e2f12c3e-3004-4e26-8c0b-7b32dcbca5b9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[6, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, {3.805064077496098*^9, 
   3.805064097629799*^9}, 3.805064520274815*^9, 3.8080745150253687`*^9, 
   3.808074551554119*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"cce8b74d-1200-478f-8fac-7140f41e9e75"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, {3.805064077496098*^9, 
   3.805064097629799*^9}, 3.805064520274815*^9, 3.8080745150253687`*^9, 
   3.8080745515573187`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"4b1a3480-f2b4-4e72-92a5-701fb6b2bc8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.037065`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, {3.805064077505066*^9, 
   3.8050640977052317`*^9}, 3.8050645203216677`*^9, 3.808074515034548*^9, 
   3.8080745515637407`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"d5cf7bc5-f63a-48f5-9a2a-5f05d4642e7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["single4ptp10OB"], "Input",
 CellChangeTimes->{3.805063699428158*^9, 3.805064049622696*^9, 
  3.805064481883054*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"e36877dc-8e7a-4c84-b25e-1ad2792274f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "5"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "4"]}], " ", "s13"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "4"], " ", "s13"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050627478414793`*^9, 3.805063847335724*^9, 
  3.8050641006167192`*^9, 3.80506452228858*^9, 3.8080745150472527`*^9, 
  3.808074551575426*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"848abd38-6e2e-48d4-8a6f-0d7e9d46236c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single4ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.805063700104556*^9, 3.8050640500832767`*^9, 3.805064482435996*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0e9c3ce8-8951-4695-a417-9dc4bc86e887"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805063851119383*^9, 
  3.805064108777616*^9, 3.805064526082951*^9, 3.8080745151112757`*^9, 
  3.8080745516141453`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b83607cd-3a9c-43f3-bbd0-1b896bb6d759"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "1234", ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", "2341", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"ce68b23a-fe22-47ad-9c2c-e271543ca4cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"d89cc5a5-4e98-4cb6-b54b-e636dd8ac700"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050638555487843`*^9, 3.8050641697650948`*^9, 3.805064536031705*^9, 
  3.8080745151224833`*^9, 3.8080745516256723`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"01306ecc-c357-45cb-8aea-334c309e84d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH4ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single4ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805064050959538*^9, 
  3.8050640520474653`*^9}, {3.805064483040243*^9, 3.805064484438046*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"0d95a81e-674e-41b8-a62f-396500cc0874"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064171607293*^9, 3.805064539023279*^9, 
  3.808074515193687*^9, 3.808074551670433*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"40416e17-61ec-41cb-8d14-81b6e3916505"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064171607293*^9, 3.805064539023279*^9, 
  3.808074515193687*^9, 3.808074551673647*^9},
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"269effd1-35d9-4d2e-9880-34449ec1a2c3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.033655`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064171644619*^9, 3.805064539062549*^9, 
  3.8080745152044773`*^9, 3.808074551680458*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"3cbc5854-8aef-4bdf-a66b-83bc3a1a0b35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["singleH4ptp10OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.8050637081687737`*^9, 
  3.805064052213065*^9, 3.805064485154737*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"aa916dc8-04ff-4f20-be0a-3ac58e24889e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["s13", "5"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "4"]}], " ", "s13"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "4"], " ", "s13"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050627478414793`*^9, 3.805062930909534*^9, 
  3.805063861202643*^9, 3.805064173453417*^9, 3.80506454479102*^9, 
  3.808074515217313*^9, 3.808074551691819*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"fd0cce1e-bb5f-4d19-99d5-dba10911fbf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH4ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, 3.805064052825*^9, 
   3.8050644858190193`*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"da9e1dc6-84e2-4785-969b-ed24de1a29bc"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.80506423875636*^9, 3.805064546106189*^9, 
  3.8080745152804213`*^9, 3.8080745517302637`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"e2acaff0-b74a-44b2-898d-1075cfc89e82"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805062797086451*^9, 3.805062799025938*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1f358641-0a9b-4333-a0e7-83fbaa6ca188"]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805062965655571*^9, 
  3.805062970919362*^9}},ExpressionUUID->"9b6151bd-0158-46ad-bb6f-\
c92485e27ac7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"38708fa4-f6bf-4cee-9ad1-ac7a84ba7e27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"e34951a6-15b0-4099-bacd-e7c7c53839fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.8050630939366407`*^9, 
  3.805063750770735*^9, 3.805063886527013*^9, 3.805064268357089*^9, 
  3.8050645579832077`*^9, 3.8080745154522343`*^9, 3.808074551778264*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"a160d847-9f2d-450f-8c0e-5f2ec16925f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials4ptp10OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063295399578*^9, 3.805063296820381*^9}, {3.805063711318644*^9, 
  3.80506371207067*^9}, {3.805064053357614*^9, 3.805064053965506*^9}, {
  3.8050644864423103`*^9, 3.805064487109367*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"cc31f7cf-8f19-4446-a3ce-20d442c7f717"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[6, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805063127273985*^9, 
  3.805063298255753*^9, 3.805063888063796*^9, 3.805064275794876*^9, 
  3.805064559531739*^9, 3.808074515532893*^9, 3.808074551822235*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"f64ffe24-2331-4824-ba06-c0e381ed457a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805063127273985*^9, 
  3.805063298255753*^9, 3.805063888063796*^9, 3.805064275794876*^9, 
  3.805064559531739*^9, 3.808074515532893*^9, 3.8080745518254128`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"8d8d462d-f9d4-4b10-9abe-502c2c0d4345"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.039319`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.8050631273334293`*^9, 
  3.80506329827241*^9, 3.805063888073942*^9, 3.805064275881122*^9, 
  3.8050645595801487`*^9, 3.8080745155440807`*^9, 3.808074551831768*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"a265618c-6001-47fc-bed7-6e9e31ecedb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["cyc1"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, {
  3.80506330364878*^9, 3.805063305142804*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"d265a702-caf7-40d0-b189-d05709f44493"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "4"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "4"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.8050627478414793`*^9, 3.8050631376455173`*^9, 
  3.805063305665913*^9, 3.8050638920267572`*^9, 3.8050642784423943`*^9, 
  3.805064561952073*^9, 3.808074515558505*^9, 3.808074551842663*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"9431f014-f734-472c-8499-a3910e79a373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc1", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
  3.8050631939901447`*^9, 3.805063198681148*^9}, {3.805063308963419*^9, 
  3.8050633133024797`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"920ea98d-17c5-4d1a-a54a-82f5138f4657"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805063199566761*^9, 
  3.805063313894774*^9, 3.805063894356616*^9, 3.805064284041122*^9, 
  3.805064564599948*^9, 3.808074515632763*^9, 3.8080745518809967`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"b0052323-d56a-4e5c-a69d-9c2ae10e5a4c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.8050630552827168`*^9, 
  3.805063066233577*^9}, {3.80506323443512*^9, 3.805063237593911*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"30c25d93-605d-443e-98c5-128da65d5a2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805063069793281*^9, 3.8050630778278646`*^9}, {3.805063240453889*^9, 
  3.805063248651012*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"2bcf1ecc-cef3-46d5-bd46-e2fc9662da48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.8050630939366407`*^9, 
  3.805063250804141*^9, 3.8050633184918118`*^9, 3.805063898228568*^9, 
  3.8050642893815107`*^9, 3.805064567040978*^9, 3.80807451571804*^9, 
  3.808074551894231*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"1dd1d04a-3301-4b69-a857-65babcfefd55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double4ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials4ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805063107445044*^9, 3.805063119354106*^9}, {
  3.805063271086986*^9, 3.8050632721807756`*^9}, {3.805063322814541*^9, 
  3.805063325824497*^9}, {3.805063713216414*^9, 3.805063714319848*^9}, {
  3.8050640545877113`*^9, 3.805064055167292*^9}, {3.8050644877302856`*^9, 
  3.8050644882933702`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"525fcaef-4406-41d2-9355-083b514c0d1a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805063127273985*^9, 
  3.805063331706975*^9, 3.805063905159297*^9, 3.8050642985265617`*^9, 
  3.805064569814624*^9, 3.808074515803463*^9, 3.808074551941524*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"08756753-1113-4a46-97cb-685338079b25"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805063127273985*^9, 
  3.805063331706975*^9, 3.805063905159297*^9, 3.8050642985265617`*^9, 
  3.805064569814624*^9, 3.808074515803463*^9, 3.808074551944713*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"42bd96a0-a1d5-45a5-be3f-04ebf4435b7d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.036896`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.8050631273334293`*^9, 
  3.805063331718583*^9, 3.8050639052080727`*^9, 3.80506429856872*^9, 
  3.8050645699015303`*^9, 3.808074515814739*^9, 3.808074551951345*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"94e488ff-d48f-4b96-8fac-17ecb874e502"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["double4ptp10OB"], "Input",
 CellChangeTimes->{{3.805063133134152*^9, 3.805063135385173*^9}, 
   3.8050637164487867`*^9, 3.805064056243752*^9, 3.805064488945928*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"c92d9f65-8f84-4d4b-b78e-f9bf56af880c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "4"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "4"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.8050627478414793`*^9, 3.8050631376455173`*^9, 
  3.8050633343147*^9, 3.80506391834834*^9, 3.8050643032688847`*^9, 
  3.805064577980975*^9, 3.808074515828723*^9, 3.808074551962871*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"c518e2b8-c248-4ad8-94f7-749e0cb4ac34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double4ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, {
   3.8050631939901447`*^9, 3.805063198681148*^9}, 3.805063721375556*^9, 
   3.8050640573565283`*^9, 3.805064489709488*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f0098e95-f791-4fae-89c9-2fe124862302"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805063199566761*^9, 
  3.805063336795376*^9, 3.80506391989542*^9, 3.8050643071105833`*^9, 
  3.805064579646473*^9, 3.808074515899665*^9, 3.808074552001154*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"ae23142d-8ca6-419a-a0aa-cf682ba0b6fb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34"}], ")"}], " ", 
     RowBox[{"to", ":"}]}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.80506339312123*^9, 
  3.805063398459055*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"7bbc438d-9421-4986-9779-620466bed4b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}], "]"}], "/.", 
   "momCons4"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.8050634036321983`*^9, 
  3.805063409131426*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"bc3d12ad-0a63-46bd-939a-4f0c4b818f30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050634112715063`*^9, 3.805063927855763*^9, 3.805064311372148*^9, 
  3.805064582450871*^9, 3.808074515985873*^9, 3.808074552013075*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"c29d5247-5fd3-490e-80e7-be9336ca0311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"doubleH4ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double4ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials4ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063453868924*^9, 3.8050634596700697`*^9}, {3.805063724408086*^9, 
  3.805063736645884*^9}, {3.805064058318637*^9, 3.805064060751801*^9}, {
  3.805064490472883*^9, 3.805064492196433*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"34f50517-d543-440e-95c0-8e159d43a712"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063461580533*^9, 3.805063931364159*^9, 3.805064322208994*^9, 
  3.805064584848723*^9, 3.8080745160682373`*^9, 3.808074552054914*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"be600d74-c419-44fc-bc36-19c9b160a3a1"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063461580533*^9, 3.805063931364159*^9, 3.805064322208994*^9, 
  3.805064584848723*^9, 3.8080745160682373`*^9, 3.808074552057714*^9},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"8dbdae93-117c-488d-937f-b6c846052088"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.037117`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063461630978*^9, 3.8050639313759317`*^9, 3.805064322251417*^9, 
  3.805064584892426*^9, 3.808074516079692*^9, 3.808074552063285*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"00ef956c-b8e8-44e9-93a1-1ba1dc16ffe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["doubleH4ptp10OB"], "Input",
 CellChangeTimes->{3.805062930088241*^9, 3.805063467732675*^9, 
  3.805063738753755*^9, 3.805064061386194*^9, 3.805064492833577*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"709f8e54-d667-4ca0-b2e5-b96d325f20f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "4"]}], " ", "s13"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["s12", "2"], " ", 
     SuperscriptBox["s13", "3"]}], "+", 
    RowBox[{"s12", " ", 
     SuperscriptBox["s13", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s12", "4"], " ", "s13"}], "+", 
    RowBox[{
     SuperscriptBox["s12", "3"], " ", 
     SuperscriptBox["s13", "2"]}]}], ",", 
   SuperscriptBox["s12", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.8050627478414793`*^9, 3.805062930909534*^9, 
  3.805063469336687*^9, 3.805063933538967*^9, 3.805064323557913*^9, 
  3.805064586534371*^9, 3.808074516094986*^9, 3.808074552073576*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"97c625d0-ee54-48d3-927b-09f5e272a04f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "doubleH4ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063480117359*^9, 3.805063745151504*^9, 
   3.8050640655413637`*^9, 3.8050644965601177`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"07a84262-9674-48f0-b5e8-61aad1833978"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.805063481045945*^9, 3.805063935152326*^9, 3.8050643255807*^9, 
  3.805064606156599*^9, 3.8080745161653023`*^9, 3.808074552110306*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"67cb3212-edac-4085-b707-1b9cc30adab6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-pt Soft Blocks", "Chapter",
 CellChangeTimes->{{3.789702081003462*^9, 3.789702102410612*^9}, {
  3.799006340039248*^9, 3.7990063412923326`*^9}, {3.799054372096015*^9, 
  3.7990543729151173`*^9}, {3.799058651362727*^9, 3.799058652540077*^9}, {
  3.799169574265895*^9, 
  3.799169575735137*^9}},ExpressionUUID->"25f49801-acef-43dd-b7b6-\
284184741a8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"8", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"momCons6", "=", 
   RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16"}], 
         "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p1"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s12", "+", "s23", "+", "s24", "+", "s25", "+", "s26"}], 
         "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p2"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s13", "+", "s23", "+", "s34", "+", "s35", "+", "s36"}], 
         "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p3"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s14", "+", "s24", "+", "s34", "+", "s45", "+", "s46"}], 
         "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p4"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s15", "+", "s25", "+", "s35", "+", "s45", "+", "s56"}], 
         "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p5"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"s16", "+", "s26", "+", "s36", "+", "s46", "+", "s56"}], 
         "\[Equal]", "0"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"dot", " ", "p6"}], "=", "0"}], "*)"}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "s16", ",", "s26", ",", "s36", ",", "s46", ",", "s56", ",", "s45"}], 
       "}"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7897500403999653`*^9, 3.789750054192638*^9}, {
   3.78975011103327*^9, 3.789750628739278*^9}, {3.7903601857682533`*^9, 
   3.7903601943170023`*^9}, {3.790549785208002*^9, 3.7905498323658648`*^9}, {
   3.79055002801768*^9, 3.790550031549019*^9}, {3.792318215168976*^9, 
   3.7923182585572567`*^9}, {3.799061300172727*^9, 3.7990613278984118`*^9}, {
   3.799061462966421*^9, 3.799061629678775*^9}, {3.799061662586915*^9, 
   3.799061754643765*^9}, {3.799061785546842*^9, 3.7990619284477367`*^9}, {
   3.79906427195986*^9, 3.799064273057489*^9}, {3.7991553235810757`*^9, 
   3.7991553350705013`*^9}, {3.7991582053222637`*^9, 3.7991582149791822`*^9}, 
   3.799158251989725*^9, {3.799169886889797*^9, 3.799169983780094*^9}, {
   3.8050650180555468`*^9, 3.805065087531638*^9}, {3.805066052971887*^9, 
   3.80506605443535*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5e8f1d7c-7b8e-4ab5-ad83-3b8f4be9c045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s16", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s26", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s36", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s46", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s56", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.805065005235325*^9, 3.805065091834605*^9, 
  3.805065949225988*^9, 3.805066063692004*^9, 3.807441125556122*^9, 
  3.80747449177011*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d49f6fb3-38da-4ecc-88b3-c0fd380f43b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"indexCyc", "[", "sigma_", "]"}], ":=", "\n", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"ToExpression", "[", "\n", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<s\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}], ",", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "\n", "]"}], "\n", "->",
       "\n", 
      RowBox[{"If", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"sigma", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "<", 
         RowBox[{"sigma", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", " ", "\n", 
        RowBox[{"ToExpression", "[", "  ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<s\>\"", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"sigma", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"sigma", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], " ", "]"}], ",", 
        "\n", 
        RowBox[{"ToExpression", "[", "  ", 
         RowBox[{"StringJoin", "[", 
          RowBox[{"\"\<s\>\"", ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"sigma", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{"sigma", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], " ", "]"}]}], 
       "\n", "]"}]}], " ", ",", "\n", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "5"}], "}"}]}], " ", "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.805062257590819*^9, 3.805062269564934*^9}, {
  3.80506494092894*^9, 3.805064947250679*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b1132335-d490-4c8b-83e0-4151582c4174"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "6"], 
  TraditionalForm]],ExpressionUUID->"c6e4f400-8ec4-4a10-96da-257944d320b7"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 
  3.805063789196508*^9}},ExpressionUUID->"2c76d5a5-dc79-4521-a6b4-\
b918a9505e2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "0", ",", 
        RowBox[{"3", "-", "i1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i4", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i5", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i6", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i7", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i8", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064761451376*^9, 
  3.8050647619809093`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"68a1f599-1075-4cb5-88e9-2e7581f29f5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials6ptp6OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s13", ",", "s14", ",", "s15", ",", "s23", ",", "s24", ",", 
     "s25", ",", "s34", ",", "s35"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
  3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
  3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, {
  3.805064809822208*^9, 3.805064855326058*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"5b1611e2-14e8-4e43-a587-b05aa0f36e3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
  3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
  3.805063819458452*^9}, {3.80506486088251*^9, 3.805064861469561*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"df3795e2-5723-4f9e-8dcb-61a736c3be4b"],

Cell[BoxData["165"], "Output",
 CellChangeTimes->{
  3.8050613822575827`*^9, 3.805061607184288*^9, 3.805062127884272*^9, 
   3.805063635466505*^9, 3.80506383200863*^9, 3.805064030650318*^9, 
   3.805064862708593*^9, 3.805065110080193*^9, 3.8050659590155773`*^9, 
   3.8050660710347023`*^9, {3.8074411034594107`*^9, 3.8074411330123568`*^9}, 
   3.8074745026684847`*^9, 3.80747455699364*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"792ee583-3410-4ec6-addb-9f45d0a9133b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Condition", "Subsection",
 CellChangeTimes->{{3.8050651919834967`*^9, 
  3.805065196558226*^9}},ExpressionUUID->"dbfb01a8-07f4-4e32-88e0-\
9eafcb2dbda9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adCond1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s15", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s15", "-", "s23", "-", 
       "s25"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14"}]}], ",", 
     RowBox[{"s25", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s23", "-", "s24"}]}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{"s12", "+", "s14", "+", "s24"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805065208623973*^9, 3.805065239000703*^9}, {
  3.805065292639904*^9, 3.805065415747571*^9}, {3.805065447034772*^9, 
  3.805065471819581*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"de0cb1f5-63fe-4ef0-a9e3-18ead811cfbd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ad1", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "monomials6ptp6OB", ",", "adCond1", ",", "\"\<ad\>\"", ",", 
     "monomials6ptp6OB"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad2", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad1", ",", "adCond2", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad3", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad2", ",", "adCond3", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad4", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad3", ",", "adCond4", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad5", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad4", ",", "adCond5", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad6", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad5", ",", "adCond6", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805065487238612*^9, 3.805065569476348*^9}, {
  3.805065614141506*^9, 3.805065674274014*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"849fbde5-5139-48be-9a87-6ee64ae76349"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[35, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.807474559324142*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"40d37544-8cc5-40a2-ac21-96f9d55b42ce"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.80747455939426*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"7a1838e8-7c3b-4693-a192-76edb5233942"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[31, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.807474559469554*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b20cc71d-e1c2-473b-b046-5802e055da70"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.807474559471712*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"de2c5d02-f604-428e-b903-291e216a36a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[27, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8074745595371723`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e7ea15e9-6db2-450c-a068-3bb3240f8ee8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8074745595391417`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"c1ea48d5-bf3a-473c-a199-c10513dd4509"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[27, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.807474559600997*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"262c4bcd-940d-4fb0-b337-78c92771e60c"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    44, 1, 18135460423305071887, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807474559671167*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"557881ee-a471-434c-ac94-9aa4c9427272"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.807474559754918*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e1bfb24e-5b91-40a6-bfa2-beb2d1cd847a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[27, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8074745597568007`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"3e5a4e62-cdcb-41f6-9ef8-b2a3454893aa"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    45, 2, 18135460423305071887, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8074745597623377`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"4c181982-6841-45d7-9bb4-9d2dcea615f7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.807474559770588*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"514a8133-49ad-4a71-9181-7b2e11e1af24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"27", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[27, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.80747455977243*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"535c6ffd-7d46-4d0b-8414-14eb9699866d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    46, 3, 18135460423305071887, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.807474559826263*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"aeae2d9f-08c4-4a53-b046-c9924f00afa9"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.807474559834566*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f7008c1a-c005-41c7-8386-c44536022a21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "ad1", "]"}], ",", 
   RowBox[{"Length", "[", "ad2", "]"}], ",", 
   RowBox[{"Length", "[", "ad3", "]"}], ",", 
   RowBox[{"Length", "[", "ad4", "]"}], ",", 
   RowBox[{"Length", "[", "ad5", "]"}], ",", 
   RowBox[{"Length", "[", "ad6", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80506557813288*^9, 3.805065606281356*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c38618f4-0e7a-473e-b3f7-8140a9371a81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"130", ",", "99", ",", "72", ",", "49", ",", "30", ",", "15"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.80506569567246*^9, 3.805065966367631*^9, 3.8050661910546227`*^9, {
   3.807441104138194*^9, 3.8074411340765944`*^9}, 3.807474512191313*^9, 
   3.8074745599733677`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"3731d220-752a-48d4-8d01-c750d2f2b126"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler6ptp6OB", "=", "ad6"}], ";"}]], "Input",
 CellChangeTimes->{{3.805065753293874*^9, 3.805065776115308*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"341efe84-7c5d-4cb0-a69f-44b4c6a9cd6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"2ce7ea73-b64b-413f-936e-\
4239d29ec430"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"f494d88b-919a-4284-b3ca-\
3375025f31c2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "123456", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "234561", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"8622182f-37d0-491e-8d50-fbfc438aa7b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
  3.805065997426155*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"c733d30f-c382-4df8-8f7c-d384030c4a20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s34"}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.807441104214374*^9, 
   3.807441134137308*^9}, 3.807474525143915*^9, {3.8074745600505457`*^9, 
   3.807474568702292*^9}},
 CellLabel->
  "Out[112]=",ExpressionUUID->"f56731ce-82ad-441f-a966-eacfb28e060c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp6OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.8050657998601847`*^9, 3.80506586160937*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ec886149-53a8-4044-be66-6fcbe6fe0150"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"70", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[70, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8074745601581993`*^9, 3.807474568810752*^9}},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"2d12c2ab-032a-4913-abac-e2700779361a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.8074745601581993`*^9, 3.8074745688452578`*^9}},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"1809cba3-1b28-43fb-a1c6-a908f9e3c0bc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.143318`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, {
   3.8074411067990313`*^9, 3.8074411344003153`*^9}, 3.807474525152976*^9, {
   3.807474560230257*^9, 3.807474568851428*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"6cafcdd2-abcc-4102-826a-a6aace8ee522"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"dd1d3bb7-08e4-4ace-9ff8-1d56d2c4f04b"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, {3.807441106922379*^9, 3.807441134410185*^9}, 
   3.807474525238022*^9, {3.8074745602391577`*^9, 3.807474568860458*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"e3a4c340-a847-412f-857b-1ca46467bcbe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "123456", ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", "654321", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"2d391a77-4a99-4887-a669-f685caaef14b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"e7225a2a-b5ed-45a8-ad19-fda42de3e0c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s24"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, {3.807441107019105*^9, 
   3.807441134458016*^9}, 3.807474525247932*^9, {3.807474560304329*^9, 
   3.807474568914345*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"1e3af42e-5f13-42fc-b9c8-95bba365e2e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single6ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"7929ee2f-0e17-4c78-8091-0fcb68fbd383"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807474560376894*^9, 3.807474568971076*^9}},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"c2a55565-09d6-4696-81d1-ece52afa3538"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807474560376894*^9, 3.80747456904932*^9}},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"bfdb2b9d-77c0-4da1-ab4b-541609ee3cd3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.083342`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, {3.807441107108967*^9, 
   3.807441134643262*^9}, 3.807474525326791*^9, {3.807474560385501*^9, 
   3.807474569055675*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"cf7cc34a-9225-4530-9670-cba6e8c2f428"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"72a03603-03bb-4267-a7c4-8bdee3d07900"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, {3.807441107121599*^9, 
   3.807441134653668*^9}, 3.807474525385604*^9, {3.80747456039502*^9, 
   3.80747456906535*^9}},
 CellLabel->
  "Out[118]=",ExpressionUUID->"89431626-44f1-4808-8a54-f39bd52569aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace1", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
   3.805066415507482*^9, 3.805066418684722*^9}, 
   3.805066801349526*^9},ExpressionUUID->"7050e1db-271a-44fa-92e6-\
2dc6fc43f7b4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "3456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b182f1c5-a39b-4682-8d03-035f29c4529e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"e519fa96-d1f5-4cd1-be76-2d5a77d1fa43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, {3.807441107200556*^9, 3.807441134725078*^9}, {
   3.8074745604644947`*^9, 3.807474569143773*^9}},
 CellLabel->
  "Out[120]=",ExpressionUUID->"0b92717f-23a7-4a8c-a33a-034dbb2ef53a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp6OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"3eb612ca-387e-4bf9-9854-f3b931fe5ffa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"54", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[54, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, {
   3.807441110073544*^9, 3.807441134865573*^9}, {3.807474560538972*^9, 
   3.807474569229858*^9}},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"da52e654-b2a0-4a22-a0ef-025aba69920d"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, {
   3.807441110073544*^9, 3.807441134865573*^9}, {3.807474560538972*^9, 
   3.8074745692581787`*^9}},
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"2104956b-6b12-4ecb-b678-cf0d78cae357"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.13187`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, {
   3.807441110084815*^9, 3.8074411349567337`*^9}, {3.807474560574418*^9, 
   3.8074745693239307`*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"4ea00016-a4ab-4bcf-835f-441fa368ab4c"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, {
   3.807441110084815*^9, 3.8074411349567337`*^9}, {3.807474560574418*^9, 
   3.807474569332555*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"eeacf4c0-bb93-4782-9b30-56be2c2cf994"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "4563"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"e36f6d8c-845e-4f88-8590-0ecaeba3a5a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"f34007a1-7d2b-45bc-838e-f61ad44e2040"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, {3.807441110202991*^9, 
   3.807441135026279*^9}, {3.807474560650174*^9, 3.807474569399118*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"db5d1888-4829-4c3a-a41a-ea3cd7e7c19c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double16ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"3ca89534-9731-459b-9ba8-ae0d68632952"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"66", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[66, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, {3.8074411102806*^9, 3.807441135129878*^9}, {
   3.807474560727627*^9, 3.807474569494588*^9}},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"e7b4830a-4584-48e2-9d6e-0ad3cd185f05"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, {3.8074411102806*^9, 3.807441135129878*^9}, {
   3.807474560727627*^9, 3.807474569497429*^9}},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"f318dfd7-617c-4970-b5cd-56a397a17fce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.110267`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, {3.8074411102924137`*^9, 3.807441135225541*^9}, {
   3.807474560739852*^9, 3.807474569580641*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"3633279e-9d64-44f0-b952-6638ee6d17be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double16ptp6OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"cdc02b76-c692-427b-8e7b-57256daf2845"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, {3.8074411103717823`*^9, 
   3.807441135312336*^9}, {3.807474560809759*^9, 3.807474569593474*^9}},
 CellLabel->
  "Out[126]=",ExpressionUUID->"e6cb940b-0633-408c-9069-3f19e7cfee9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "3456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "6543"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"ef96d615-2a19-4531-ad5b-f4e34e538680"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"0fd36789-4f78-49c9-b757-013f58068043"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s14"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, {
   3.807441110467203*^9, 3.807441135324836*^9}, {3.807474560877562*^9, 
   3.8074745696802607`*^9}},
 CellLabel->
  "Out[128]=",ExpressionUUID->"2e46d31f-ccd1-46eb-bc2c-c8838bc07dbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double1H6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double16ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"4ec23ae2-9054-4cb0-b039-0fddf1ec799c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, {
   3.8074411105465937`*^9, 3.8074411354098463`*^9}, {3.807474561004393*^9, 
   3.8074745698663883`*^9}},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"fec02b1c-96df-44da-89dd-672f405dc635"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, {
   3.8074411105465937`*^9, 3.8074411354098463`*^9}, {3.807474561004393*^9, 
   3.807474569869423*^9}},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"e2ccaeb0-ecea-409a-855a-bdfa086a31d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.092901`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, {
   3.807441110558668*^9, 3.8074411355088797`*^9}, {3.8074745610733852`*^9, 
   3.8074745698774967`*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"f833c7c4-2fbf-4cc4-8d33-b51a1b111312"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double1H6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"f2592b1c-6b28-439e-b433-adaf2f4cda85"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, {
   3.8074411105738153`*^9, 3.807441135519158*^9}, {3.807474561083775*^9, 
   3.807474569889595*^9}},
 CellLabel->
  "Out[130]=",ExpressionUUID->"2af2b71f-bf28-44ba-9b52-b4ed638c5279"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", "double1H6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.807474999590745*^9, 
  3.807475006403693*^9}},ExpressionUUID->"d75cc6e0-2b57-4bdb-90e9-\
f7ad71c7bf44"]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace2", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}},ExpressionUUID->"1dcc0390-a0f6-4b88-8aa9-\
8c2519fd9621"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"231", "|", "456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"94e6e35f-ef31-48b4-9e66-56411d77a7a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"7ed9edf8-2aa0-4b37-b32f-a7b25ce9851d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s12"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s34"}], ",", 
   RowBox[{"s25", "\[Rule]", "s35"}], ",", 
   RowBox[{"s34", "\[Rule]", "s14"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, {
   3.8074411106568832`*^9, 3.8074411355831547`*^9}, {3.8074745611532803`*^9, 
   3.8074745699676857`*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"64af2e0d-20f6-455c-a211-d0633dc944da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp6OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"737fd6b9-3a17-4745-a037-24c915cce925"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"69", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[69, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, {3.8074411137212467`*^9, 
   3.807441135709897*^9}, {3.807474561248567*^9, 3.807474570132214*^9}},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"2285c47b-c689-4d85-b154-d0fb9b77c7ea"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, {3.8074411137212467`*^9, 
   3.807441135709897*^9}, {3.807474561248567*^9, 3.807474570134982*^9}},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"85f0471f-df15-446f-9f11-b1634f0e407a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.146085`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, {3.8074411137315207`*^9, 
   3.807441135808305*^9}, {3.807474561288247*^9, 3.807474570143413*^9}},
 CellLabel->
  "Out[133]=",ExpressionUUID->"ec016f26-1551-4f70-baef-9d18b67fd7f1"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, {3.8074411137315207`*^9, 
   3.807441135808305*^9}, {3.807474561288247*^9, 3.807474570151712*^9}},
 CellLabel->
  "Out[134]=",ExpressionUUID->"2e5f0bfe-9b8d-49db-ab7d-96e90b2b3566"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"123", "|", "564"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"8f3a6f2b-77bb-48e4-a672-107abdf33505"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"4a40bcd7-259f-414c-9623-fdb47014f64c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s35"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, {3.8074411139218893`*^9, 
   3.807441135877862*^9}, {3.8074745613683023`*^9, 3.8074745702289047`*^9}},
 CellLabel->
  "Out[136]=",ExpressionUUID->"d710be85-8b6b-4ed9-891b-dee1d6ba370e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"24960b9e-7765-4dcc-997f-7336794fc852"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"64", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[64, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, {3.807441114007266*^9, 3.8074411359855757`*^9}, {
   3.8074745614627666`*^9, 3.8074745703266068`*^9}},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"91423f96-f347-4a63-b4d0-1e6864622f77"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, {3.807441114007266*^9, 3.8074411359855757`*^9}, {
   3.8074745614627666`*^9, 3.807474570329444*^9}},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"2bfec1f8-ce2b-49c3-93d4-f5e813312f3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.112147`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, {3.807441114018116*^9, 3.8074411360916033`*^9}, {
   3.807474561527877*^9, 3.807474570420083*^9}},
 CellLabel->
  "Out[137]=",ExpressionUUID->"412923fe-73f5-4527-9e27-c45952b19f69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"58c7e9d4-756c-45d6-9eaa-c9fa83929be0"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, {3.807441114031972*^9, 
   3.8074411361020603`*^9}, {3.807474561539146*^9, 3.807474570432345*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"adcdae31-1566-42f8-815b-3ed0fa35997a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"456", "|", "123"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2f73cc73-d813-4504-bff3-bf05a6dbb6f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"680dd882-1f76-4fc5-a61e-49e4901369a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, {3.8074411141257877`*^9, 
   3.807441136166807*^9}, {3.807474561597334*^9, 3.807474570515009*^9}},
 CellLabel->
  "Out[140]=",ExpressionUUID->"07cddf9a-cb3a-43c0-b737-c6b09c05c499"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double26ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "swapCond", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.80506709100774*^9, 3.805067101680847*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"e2fd2386-18e0-4a1f-a8f4-bd8bf923d3b7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, {3.807441114207307*^9, 3.807441136261498*^9}, {
   3.807474561652973*^9, 3.807474570598359*^9}},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"7fd0609d-dbf6-4ea4-a917-a2ed084cf711"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, {3.807441114207307*^9, 3.807441136261498*^9}, {
   3.807474561652973*^9, 3.807474570601194*^9}},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"c9e3141f-1051-49ab-ad64-aa7b9c311b79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.086756`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, {3.80506711539203*^9, 
   3.805067132564425*^9}, {3.807441114218068*^9, 3.807441136359427*^9}, {
   3.8074745617100897`*^9, 3.8074745706099997`*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"ce6e31bb-095b-4633-b24f-b75af7209ff0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double26ptp6OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4d8db59a-55d7-4df7-a518-fa0f5061438d"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, {
   3.8050671167551327`*^9, 3.805067132674713*^9}, {3.807441114229848*^9, 
   3.807441136445499*^9}, {3.807474561720735*^9, 3.8074745706247587`*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"5aee90f2-951b-4f88-92f2-12159a85933a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"123", "|", "456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"321", "|", "654"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e4bbfb49-da60-4187-b297-abffebb9332a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"6fa0ac29-0cde-4578-a259-7ee376b4401b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s12"}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, {
   3.807441114321574*^9, 3.807441136522558*^9}, {3.807474561775792*^9, 
   3.807474570787653*^9}},
 CellLabel->
  "Out[144]=",ExpressionUUID->"c3b69c28-0589-4301-8db8-47edec39b76c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double2H6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double26ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"8410d23c-efb3-4861-9079-6a8558599f41"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, {
   3.807441114410922*^9, 3.807441136619934*^9}, {3.8074745618263493`*^9, 
   3.807474570871002*^9}},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"d1b518c1-0749-45aa-b56b-acc477152617"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, {
   3.807441114410922*^9, 3.807441136619934*^9}, {3.8074745618263493`*^9, 
   3.807474570874161*^9}},
 CellLabel->
  "During evaluation of \
In[145]:=",ExpressionUUID->"130c6857-8210-4f91-98e1-56f7fb85e69a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.081027`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, {
   3.8074411144218187`*^9, 3.807441136707111*^9}, {3.807474561840029*^9, 
   3.807474570882896*^9}},
 CellLabel->
  "Out[145]=",ExpressionUUID->"31ed37bc-14bc-47a7-9fa4-69c2b4bd40d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double2H6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9},
 CellLabel->
  "In[146]:=",ExpressionUUID->"f33fa15d-8f2f-43a8-a29b-26212b719330"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, {
   3.807441114434483*^9, 3.807441136717252*^9}, {3.8074745618870296`*^9, 
   3.807474570896475*^9}},
 CellLabel->
  "Out[146]=",ExpressionUUID->"bcbf6a7c-0213-4fbc-b663-c40aeb0e4179"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", "double2H6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.8074750170533752`*^9, 
  3.8074750202256727`*^9}},ExpressionUUID->"d61174bc-2959-49b3-8055-\
d4c4fed71081"]
}, Open  ]],

Cell[CellGroupData[{

Cell["triple trace", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}, {3.8050671456596003`*^9, 
  3.805067149164278*^9}},ExpressionUUID->"3f4dfd1f-8d4c-42e9-a1dc-\
f6fb94301165"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}, {3.8050671561535883`*^9, 
  3.805067169450837*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"b7f4f79e-9308-478a-9fe2-14bafec7cd10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}, {
   3.805067175608255*^9, 3.805067178121855*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"c1692774-dc6c-49ec-978d-2e3f9c47997b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, 
   3.8050671831006413`*^9, 3.8050672301799088`*^9, {3.807441114526215*^9, 
   3.807441136766374*^9}, {3.807474561940948*^9, 3.807474570973791*^9}},
 CellLabel->
  "Out[148]=",ExpressionUUID->"59083f71-51b0-473e-86a3-6277529dcbcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp6OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"488b7779-ec9b-4415-a578-b7a298c648d5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"54", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[54, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, {
   3.807441116813367*^9, 3.8074411368955393`*^9}, {3.807474562075305*^9, 
   3.807474571061306*^9}},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"efdebc73-3fb8-4d8b-b2bf-651d50d36270"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, {
   3.807441116813367*^9, 3.8074411368955393`*^9}, {3.807474562075305*^9, 
   3.80747457114478*^9}},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"599daf71-2cfd-4906-ac49-d8c3953ad630"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.143421`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, {
   3.80744111686837*^9, 3.807441136997587*^9}, {3.807474562150854*^9, 
   3.8074745711533413`*^9}},
 CellLabel->
  "Out[149]=",ExpressionUUID->"7b65454f-c2e3-4ac6-829a-9afa70998d7b"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, {
   3.80744111686837*^9, 3.807441136997587*^9}, {3.807474562150854*^9, 
   3.807474571161952*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"504b5d6f-8bc1-444b-b722-c240b2331d1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 3.8050672646337833`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f1906750-9e2d-4b88-8345-2a9396ac00ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"8a0e0a91-73da-4b0d-8197-cf9298298a6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s13"}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s23"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, {
   3.8074411169931*^9, 3.80744113705128*^9}, {3.807474562210231*^9, 
   3.807474571242168*^9}},
 CellLabel->
  "Out[152]=",ExpressionUUID->"e80f2e13-4bfc-43a2-95e5-e62fe7d4d316"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"718fa695-e175-4fd4-b29e-a1d61b4551ea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"65", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[65, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, {3.807441117041644*^9, 
   3.8074411371646748`*^9}, {3.80747456228439*^9, 3.8074745713299437`*^9}},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"392973f6-8039-4934-8ccb-185d9997bdac"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, {3.807441117041644*^9, 
   3.8074411371646748`*^9}, {3.80747456228439*^9, 3.807474571342784*^9}},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"4e125afe-41e2-4937-8a66-28ae241cf429"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.125085`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, {3.8074411171016397`*^9, 
   3.807441137263921*^9}, {3.807474562320772*^9, 3.807474571429399*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"8e35e617-e4c9-4a21-9524-d49c25ec3329"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"966f0b5b-72e3-4422-9715-d4549cad2363"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, {
   3.8074411171113157`*^9, 3.807441137273863*^9}, {3.807474562368474*^9, 
   3.807474571441577*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"31257941-45ab-4924-96e9-f1347cabca7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "34", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 3.8050672646337833`*^9}, {
  3.8050673102231607`*^9, 3.80506731309133*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"3a554535-72f2-455e-8411-ea11055dbced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond3", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}, {3.8050673169521503`*^9, 3.80506732746176*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3ebfcd5e-70d5-4ad4-a1af-b62805203471"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, 
   3.8050673310799828`*^9, {3.807441117165358*^9, 3.807441137323811*^9}, {
   3.8074745624189663`*^9, 3.807474571528461*^9}},
 CellLabel->
  "Out[156]=",ExpressionUUID->"067b1c20-868e-4b1f-a67d-92454834e93d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc3", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "cycCond3", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, {
   3.805067336457819*^9, 3.8050673422834587`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"0198ecd8-80c1-45fc-a214-0d85f06a68f9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"46", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[46, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, {
   3.8074411172166986`*^9, 3.807441137453491*^9}, {3.8074745624838467`*^9, 
   3.8074745716117697`*^9}},
 CellLabel->
  "During evaluation of \
In[157]:=",ExpressionUUID->"0393f67e-a906-464f-80de-8ca9c24a2af6"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, {
   3.8074411172166986`*^9, 3.807441137453491*^9}, {3.8074745624838467`*^9, 
   3.8074745717086697`*^9}},
 CellLabel->
  "During evaluation of \
In[157]:=",ExpressionUUID->"0bf4bce0-7249-4f56-97aa-3369c0ed8d7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.133401`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, 3.805067345241125*^9, {
   3.807441117296804*^9, 3.8074411375607843`*^9}, {3.807474562516774*^9, 
   3.807474571717618*^9}},
 CellLabel->
  "Out[157]=",ExpressionUUID->"f9474cfd-5823-4e56-bb70-59d27f1adaa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc3", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}, {
   3.805067349471408*^9, 3.8050673497171164`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"b3191b01-ad13-4a75-bc40-34ad6020e3cd"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, 
   3.80506735041218*^9, {3.807441117306528*^9, 3.8074411376284*^9}, {
   3.807474562562495*^9, 3.807474571820162*^9}},
 CellLabel->
  "Out[158]=",ExpressionUUID->"52a45732-9b12-43ee-9eaf-3f78dd0f7e43"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"34", "|", "12", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}, {
  3.8050673594844637`*^9, 3.805067379158587*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"6a4dc198-7c94-4bb0-b605-32337355d385"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1", ",", "2", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"a1d29567-b021-4538-9828-defe5ff47475"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s34"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s12"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, {
   3.807441117363145*^9, 3.8074411376839867`*^9}, {3.807474562573626*^9, 
   3.807474571830923*^9}},
 CellLabel->
  "Out[160]=",ExpressionUUID->"dc8695c4-9b37-476d-ad88-2817258b1ec2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc3", ",", "swapCond1", ",", "\"\<cyc\>\"", ",", "monomials6ptp6OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap1", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"2027c38b-24fc-4155-953e-f175b5de5df1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[35, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, {
  3.807441117412657*^9, 3.807441137828292*^9}, {3.807474562626684*^9, 
  3.8074745719197197`*^9}},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"cbba99b4-e783-4f40-a28e-f892fd24993d"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, {
  3.807441117412657*^9, 3.807441137828292*^9}, {3.807474562626684*^9, 
  3.807474571922468*^9}},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"8569c45f-c9a4-46f2-9188-f0b641daefb9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.103268`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, {
  3.807441117496077*^9, 3.807441137905798*^9}, {3.8074745626569567`*^9, 
  3.807474572010763*^9}},
 CellLabel->
  "Out[161]=",ExpressionUUID->"e69eb39f-1ff8-4869-b8cc-1f18f83612d8"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, {
  3.807441117496077*^9, 3.807441137905798*^9}, {3.8074745626569567`*^9, 
  3.8074745720199547`*^9}},
 CellLabel->
  "Out[162]=",ExpressionUUID->"89a7a517-6f5b-4d17-8037-2fd4e1fed4e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"56", "|", "34", "|", "12"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond2", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.8050675591495457`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"daf0523f-f777-4311-9d0d-98a3935fbb64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, {3.807441117515658*^9, 
   3.807441137922364*^9}, {3.807474562673641*^9, 3.807474572027182*^9}},
 CellLabel->
  "Out[163]=",ExpressionUUID->"92863f62-c3dd-41ac-ae92-b04962345af5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap1", ",", "swapCond2", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap2", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
  3.8050675183741837`*^9, 3.8050675325779343`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"e07f8b90-e564-4636-84fc-16d33ba953e2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"38", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[38, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, {3.8074411175664053`*^9, 
   3.807441138086441*^9}, {3.807474562734606*^9, 3.8074745721147127`*^9}},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"029b56cc-6fb5-459a-a294-f4d8f270dafd"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, {3.8074411175664053`*^9, 
   3.807441138086441*^9}, {3.807474562734606*^9, 3.807474572120627*^9}},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"ff2f8d85-8459-4b86-bd94-5670ca39b478"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.115518`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, {3.8074411176455708`*^9, 
   3.8074411381704597`*^9}, {3.807474562762617*^9, 3.8074745722112923`*^9}},
 CellLabel->
  "Out[164]=",ExpressionUUID->"60e8a0d7-742f-45bc-99c8-38f56c9b2ae3"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, {3.8074411176455708`*^9, 
   3.8074411381704597`*^9}, {3.807474562762617*^9, 3.807474572220532*^9}},
 CellLabel->
  "Out[165]=",ExpressionUUID->"c46e0a95-22b0-4d09-bc9d-7fe70b90a6a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "56", "|", "34"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond3", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.805067595927209*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"f4e047d5-73f5-43b3-ae81-85481b487321"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, 3.8050675993863297`*^9, {
   3.807441117664865*^9, 3.8074411381856127`*^9}, {3.807474562778121*^9, 
   3.807474572227754*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"be7fc4e7-7ff4-453b-9806-854124ea62bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"triple6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap2", ",", "swapCond3", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "triple6ptp6OB", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
  3.8050675183741837`*^9, 3.8050675325779343`*^9}, {3.805067607361274*^9, 
  3.805067620792178*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"8690b0ba-3cc6-4d27-be2f-04b3f94e9a67"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, {
   3.807441117715178*^9, 3.807441138334094*^9}, {3.807474562831583*^9, 
   3.8074745723128023`*^9}},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"bef3c93f-fd5b-47a1-8508-3fea26bd3a19"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, {
   3.807441117715178*^9, 3.807441138334094*^9}, {3.807474562831583*^9, 
   3.807474572315591*^9}},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"3566781c-86da-4bf3-8cdd-594686738b9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.110385`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, {
   3.807441117796722*^9, 3.8074411384195623`*^9}, {3.8074745628629427`*^9, 
   3.807474572411004*^9}},
 CellLabel->
  "Out[167]=",ExpressionUUID->"4a8e037a-f053-457b-ae44-18219bc6cd5c"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, {
   3.807441117796722*^9, 3.8074411384195623`*^9}, {3.8074745628629427`*^9, 
   3.807474572420361*^9}},
 CellLabel->
  "Out[168]=",ExpressionUUID->"9cec2f4b-ad44-4b02-bb98-ed35b3ae47ab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", "to"}], ":"}], ";", 
   "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}, {3.805067649705946*^9, 
  3.805067669512742*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"4f5ff9fc-223b-4e1d-b40b-391686fdf41d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}, {3.805067678229588*^9, 
  3.805067687533558*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"cd774762-6d47-4cd9-b91a-053ed82f44db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s13"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, 
   3.805067692035825*^9, {3.807441117858382*^9, 3.8074411385051107`*^9}, {
   3.807474562918408*^9, 3.80747457250627*^9}},
 CellLabel->
  "Out[170]=",ExpressionUUID->"1ef730f0-b1f7-437b-b4f9-17456814866a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tripleH6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "triple6ptp6OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.805067215986061*^9, 
  3.805067216779903*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"2689f1b0-28c1-4f0e-b9ba-50a65209398b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, {3.807441117908453*^9, 3.807441138616139*^9}, {
   3.807474562975093*^9, 3.807474572592813*^9}},
 CellLabel->
  "During evaluation of \
In[171]:=",ExpressionUUID->"cf44d455-4fc7-4143-9553-d76a39685ca3"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, {3.807441117908453*^9, 3.807441138616139*^9}, {
   3.807474562975093*^9, 3.807474572595644*^9}},
 CellLabel->
  "During evaluation of \
In[171]:=",ExpressionUUID->"ebda7886-5643-4211-ad83-d419774d6df8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.10262`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.805067701604589*^9, {3.8074411179816628`*^9, 3.807441138723309*^9}, {
   3.807474563007371*^9, 3.807474572683338*^9}},
 CellLabel->
  "Out[171]=",ExpressionUUID->"a9cbd113-3167-4efe-a838-99758e727f47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tripleH6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.805067219743895*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"6f46b9ed-79c2-47ce-afc0-6d1dc21e5450"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.80506770335371*^9, {3.807441118045734*^9, 3.8074411388217707`*^9}, {
   3.807474563069985*^9, 3.807474572697255*^9}},
 CellLabel->
  "Out[172]=",ExpressionUUID->"2a0adc66-6d49-4a3f-b1c1-6df8e14c5c62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", "tripleH6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.8074750363710327`*^9, 
  3.807475042730895*^9}},ExpressionUUID->"c1cebd48-fdee-4b65-9737-\
82c9edd1171c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "6"], TraditionalForm]],ExpressionUUID->
  "4f0bc355-b2c0-4e14-91e1-18a3c3ecf9b0"],
 " planar basis (single trace)"
}], "Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.807439069588852*^9, 
  3.8074390775027637`*^9}, {3.807439152632483*^9, 
  3.80743915722541*^9}},ExpressionUUID->"7c6cbc52-74b1-49f3-992d-\
414839f2bc36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "0", ",", 
        RowBox[{"3", "-", "i1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i4", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i5", ",", "0", ",", 
        RowBox[{"3", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i6", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i7", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i8", ",", "0", ",", 
        RowBox[{
        "3", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064761451376*^9, 
  3.8050647619809093`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"6d3951ea-a0e5-4e7f-94bf-9e8c0c62444f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials6ptp6OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s23", ",", "s34", ",", "s45", ",", "s56", ",", "s61", ",", 
     "s123", ",", "s234", ",", "s345"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
  3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
  3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, {
  3.805064809822208*^9, 3.805064855326058*^9}, {3.8074391027149487`*^9, 
  3.807439139834586*^9}, {3.8074391953423862`*^9, 3.807439281489231*^9}, {
  3.807439408017933*^9, 3.807439463229047*^9}, {3.807440373595841*^9, 
  3.8074403838426867`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"b2d27036-de64-4752-ab25-fdefb2c22576"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
  3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
  3.805063819458452*^9}, {3.80506486088251*^9, 3.805064861469561*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"90a3cbd4-1252-4694-8746-e5fc2d3aa1b4"],

Cell[BoxData["165"], "Output",
 CellChangeTimes->{3.8050613822575827`*^9, 3.805061607184288*^9, 
  3.805062127884272*^9, 3.805063635466505*^9, 3.80506383200863*^9, 
  3.805064030650318*^9, 3.805064862708593*^9, 3.805065110080193*^9, 
  3.8050659590155773`*^9, 3.8050660710347023`*^9, 3.8074394835146713`*^9, 
  3.8074403867213697`*^9, 3.8074749402848167`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"2234874d-418d-4ec2-9304-8826c3368ea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Condition", "Subsection",
 CellChangeTimes->{{3.8050651919834967`*^9, 
  3.805065196558226*^9}},ExpressionUUID->"2dd6e317-ea53-4b42-b978-\
fe2548fae9c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adCond1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s61", "\[Rule]", "0"}], ",", 
     RowBox[{"s123", "\[Rule]", "s23"}], ",", 
     RowBox[{"s234", "\[Rule]", "s56"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s234", "\[Rule]", "s34"}], ",", 
     RowBox[{"s345", "\[Rule]", "s61"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s345", "\[Rule]", "s45"}], ",", 
     RowBox[{"s123", "\[Rule]", "s12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s123", "\[Rule]", "s56"}], ",", 
     RowBox[{"s234", "\[Rule]", "s23"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s234", "\[Rule]", "s61"}], ",", 
     RowBox[{"s345", "\[Rule]", "s34"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s61", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s345", "\[Rule]", "s12"}], ",", 
     RowBox[{"s123", "\[Rule]", "s45"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805065208623973*^9, 3.805065239000703*^9}, {
  3.805065292639904*^9, 3.805065415747571*^9}, {3.805065447034772*^9, 
  3.805065471819581*^9}, {3.807439757467771*^9, 3.807439793742578*^9}, {
  3.807439952334407*^9, 3.807440012498312*^9}, {3.8074405084168997`*^9, 
  3.807440582356079*^9}, {3.807440613768443*^9, 3.8074407213075533`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"d1a28bce-a422-48de-86df-a241cafdb718"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ad1", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "monomials6ptp6OB", ",", "adCond1", ",", "\"\<ad\>\"", ",", 
      "monomials6ptp6OB"}], "]"}]}], ";"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad2", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "ad1", ",", "adCond2", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
     "]"}]}], ";"}], "//", "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad3", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "ad2", ",", "adCond3", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
     "]"}]}], ";"}], "//", "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad4", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "ad3", ",", "adCond4", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
     "]"}]}], ";"}], "//", "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad5", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "ad4", ",", "adCond5", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
     "]"}]}], ";"}], "//", "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ad6", "=", 
    RowBox[{"polyFun", "[", 
     RowBox[{
     "ad5", ",", "adCond6", ",", "\"\<ad\>\"", ",", "monomials6ptp6OB"}], 
     "]"}]}], ";"}], "//", "Quiet"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805065487238612*^9, 3.805065569476348*^9}, {
  3.805065614141506*^9, 3.805065674274014*^9}, {3.807440781427207*^9, 
  3.807440798539089*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"b4aa1074-20b2-42e7-8c2c-701414b985e9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"35", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[35, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474940380603*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"86a4eae2-e885-4de3-9906-558697f79d20"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474940443262*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"5e1d867d-b75f-4206-9d74-3863efc37765"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"34", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[34, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474940548429*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"f3026cdf-6e85-49e1-8621-57b77c7144b4"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474940588686*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"442d4c54-34ad-4baf-8836-e81273e34591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"33", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[33, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.8074749407031307`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"76275be6-7baf-44f7-9fe6-84f20785d795"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.8074749407447863`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"a3091953-8030-4c32-ba02-04484af9b70e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"32", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[32, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474940899659*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"fdc7084f-16ff-4c32-874e-da4275884c9e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.8074749409584713`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"ecf8dfd1-0243-441f-820b-63b2f6fc640b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[31, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474941074937*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"8f05e02d-259e-415d-8f10-2cf901193724"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.8074749410772877`*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"849fff6c-1f81-4a74-96ca-616c56dfa12f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"30", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[30, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474941200961*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"b8f2ecbc-f7f8-47d9-8411-ec571fcb224a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.807440760935713*^9, 3.807440799746468*^9}, 
   3.807474941256753*^9},
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"4f231084-e495-4db9-9197-84a2ef408d8f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "ad1", "]"}], ",", 
   RowBox[{"Length", "[", "ad2", "]"}], ",", 
   RowBox[{"Length", "[", "ad3", "]"}], ",", 
   RowBox[{"Length", "[", "ad4", "]"}], ",", 
   RowBox[{"Length", "[", "ad5", "]"}], ",", 
   RowBox[{"Length", "[", "ad6", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80506557813288*^9, 3.805065606281356*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"e6fbbe36-e3d5-4158-82da-f14deafdbcbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"130", ",", "99", ",", "72", ",", "49", ",", "30", ",", "15"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80506569567246*^9, 3.805065966367631*^9, 
  3.8050661910546227`*^9, 3.807440774433169*^9, 3.807440805172934*^9, 
  3.807474941406056*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"965dbfc1-6f0b-4694-9851-5144263215fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler6ptp6OB", "=", "ad6"}], ";"}]], "Input",
 CellChangeTimes->{{3.805065753293874*^9, 3.805065776115308*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"d7c5a920-05b3-4236-93ba-93952acc5608"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"8f9db622-f7dd-4669-bdde-\
a79bb3817787"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"8f41503e-6005-4fe0-91dc-\
abca87082fe6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "123456", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "234561", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"afc73d21-4ae6-42df-a313-5e9ca9b968df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"s12", "\[Rule]", "s23"}], ",", 
    RowBox[{"s23", "\[Rule]", "s34"}], ",", 
    RowBox[{"s34", "\[Rule]", "s45"}], ",", 
    RowBox[{"s45", "\[Rule]", "s56"}], ",", 
    RowBox[{"s56", "\[Rule]", "s61"}], ",", 
    RowBox[{"s61", "\[Rule]", "s12"}], ",", 
    RowBox[{"s123", "\[Rule]", "s234"}], ",", 
    RowBox[{"s234", "\[Rule]", "s345"}], ",", 
    RowBox[{"s345", "\[Rule]", "s123"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
  3.805065997426155*^9}, {3.807440868517949*^9, 3.8074409370372477`*^9}, {
  3.8074409750644093`*^9, 3.8074409826257753`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"1cfb6b7d-5c86-4f4e-bf24-27de786aca19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s23", "\[Rule]", "s34"}], ",", 
   RowBox[{"s34", "\[Rule]", "s45"}], ",", 
   RowBox[{"s45", "\[Rule]", "s56"}], ",", 
   RowBox[{"s56", "\[Rule]", "s61"}], ",", 
   RowBox[{"s61", "\[Rule]", "s12"}], ",", 
   RowBox[{"s123", "\[Rule]", "s234"}], ",", 
   RowBox[{"s234", "\[Rule]", "s345"}], ",", 
   RowBox[{"s345", "\[Rule]", "s123"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.807441006078994*^9, {3.8074749415383*^9, 3.8074749466003304`*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"82934a87-8a98-4970-a5ce-3eb55753370b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single6ptp6OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp6OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp6OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.8050657998601847`*^9, 3.80506586160937*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"7edf6c13-59ab-43e8-aef0-cf5fa4b355a5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"89", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[89, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.807441009534656*^9, {3.807474941661963*^9, 3.807474946737995*^9}},
 CellLabel->
  "During evaluation of \
In[202]:=",ExpressionUUID->"71a293ff-20ab-4882-9a05-7e13a509d7fc"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.807441009534656*^9, {3.807474941661963*^9, 3.8074749467532263`*^9}},
 CellLabel->
  "During evaluation of \
In[202]:=",ExpressionUUID->"587d70c6-d467-473f-a226-1e0c84fccb94"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.193286`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.807441009575748*^9, {3.80747494171989*^9, 3.807474946802936*^9}},
 CellLabel->
  "Out[202]=",ExpressionUUID->"26358f45-982b-41c2-afac-c6d75acb67c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"a7baec9a-e030-4e86-869e-bc1d043dae76"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.8074410161818037`*^9, {3.8074749417300158`*^9, 
   3.807474946812264*^9}},
 CellLabel->
  "Out[203]=",ExpressionUUID->"da0a7990-fb8c-4bce-a25e-d0276bfc1ad1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "single6ptp6OB", "]"}]], "Input",
 CellChangeTimes->{{3.807441039133176*^9, 3.807441040206231*^9}, {
  3.807474951468451*^9, 3.807474955593501*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"1f58fc3c-8fdd-4116-bae2-0b615435542d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "s23"}], " ", "s234", " ", "s345"}], "+", 
    RowBox[{
     SuperscriptBox["s234", "2"], " ", "s345"}], "+", 
    RowBox[{"s23", " ", "s34", " ", "s345"}], "-", 
    RowBox[{"s23", " ", 
     SuperscriptBox["s345", "2"]}], "+", 
    RowBox[{"s234", " ", 
     SuperscriptBox["s345", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s45"}], "-", 
    RowBox[{
     SuperscriptBox["s234", "2"], " ", "s45"}], "-", 
    RowBox[{"s23", " ", "s34", " ", "s45"}], "+", 
    RowBox[{"s234", " ", "s34", " ", "s45"}], "-", 
    RowBox[{"s234", " ", "s345", " ", "s45"}], "-", 
    RowBox[{
     SuperscriptBox["s23", "2"], " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s34", " ", "s56"}], "+", 
    RowBox[{"2", " ", "s23", " ", "s345", " ", "s56"}], "-", 
    RowBox[{"s234", " ", "s345", " ", "s56"}], "-", 
    RowBox[{
     SuperscriptBox["s345", "2"], " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s45", " ", "s56"}], "+", 
    RowBox[{"s234", " ", "s45", " ", "s56"}], "-", 
    RowBox[{"s34", " ", "s45", " ", "s56"}], "+", 
    RowBox[{"s345", " ", "s45", " ", "s56"}], "-", 
    RowBox[{"s23", " ", 
     SuperscriptBox["s56", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["s123", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"s234", "-", "s34", "+", "s345", "-", "s61"}], ")"}]}], "+", 
    RowBox[{"s23", " ", "s34", " ", "s61"}], "-", 
    RowBox[{
     SuperscriptBox["s34", "2"], " ", "s61"}], "+", 
    RowBox[{"s34", " ", "s45", " ", "s61"}], "+", 
    RowBox[{"s23", " ", "s56", " ", "s61"}], "+", 
    RowBox[{"s34", " ", "s56", " ", "s61"}], "+", 
    RowBox[{"s345", " ", "s56", " ", "s61"}], "-", 
    RowBox[{"s45", " ", "s56", " ", "s61"}], "-", 
    RowBox[{"s34", " ", 
     SuperscriptBox["s61", "2"]}], "+", 
    RowBox[{"s12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s234", "2"]}], "-", 
       RowBox[{"s234", " ", "s345"}], "+", 
       RowBox[{"2", " ", "s234", " ", "s45"}], "+", 
       RowBox[{"s34", " ", "s45"}], "-", 
       SuperscriptBox["s45", "2"], "+", 
       RowBox[{"s45", " ", "s56"}], "+", 
       RowBox[{"s23", " ", 
        RowBox[{"(", 
         RowBox[{
         "s234", "-", "s34", "+", "s345", "+", "s45", "+", "s56", "-", 
          "s61"}], ")"}]}], "+", 
       RowBox[{"s234", " ", "s61"}], "+", 
       RowBox[{"s34", " ", "s61"}], "+", 
       RowBox[{"s45", " ", "s61"}], "-", 
       RowBox[{"s56", " ", "s61"}], "+", 
       RowBox[{"s123", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s234"}], "+", "s61"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"s123", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s234", "2"], "+", 
       RowBox[{"s23", " ", 
        RowBox[{"(", 
         RowBox[{"s34", "-", "s345"}], ")"}]}], "-", 
       RowBox[{"s34", " ", "s345"}], "+", 
       SuperscriptBox["s345", "2"], "+", 
       RowBox[{"s34", " ", "s45"}], "-", 
       RowBox[{"s345", " ", "s56"}], "+", 
       RowBox[{"2", " ", "s34", " ", "s61"}], "-", 
       RowBox[{"s345", " ", "s61"}], "+", 
       RowBox[{"s56", " ", "s61"}], "-", 
       RowBox[{"s234", " ", 
        RowBox[{"(", 
         RowBox[{"s34", "+", "s45", "+", "s61"}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"s123", " ", "s234", " ", "s345"}], "-", 
    RowBox[{"s12", " ", "s234", " ", "s45"}], "-", 
    RowBox[{"s23", " ", "s345", " ", "s56"}], "-", 
    RowBox[{"s123", " ", "s34", " ", "s61"}]}], ",", 
   RowBox[{
    RowBox[{"s234", " ", "s34", " ", "s345"}], "-", 
    RowBox[{
     SuperscriptBox["s12", "2"], " ", "s45"}], "-", 
    RowBox[{"s23", " ", "s234", " ", "s45"}], "-", 
    RowBox[{"s23", " ", "s345", " ", "s45"}], "-", 
    RowBox[{
     SuperscriptBox["s23", "2"], " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s34", " ", "s56"}], "-", 
    RowBox[{"s34", " ", "s345", " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s45", " ", "s56"}], "-", 
    RowBox[{"s23", " ", 
     SuperscriptBox["s56", "2"]}], "+", 
    RowBox[{"s23", " ", "s34", " ", "s61"}], "-", 
    RowBox[{
     SuperscriptBox["s34", "2"], " ", "s61"}], "-", 
    RowBox[{"s23", " ", "s345", " ", "s61"}], "+", 
    RowBox[{"s234", " ", "s345", " ", "s61"}], "-", 
    RowBox[{"s234", " ", "s45", " ", "s61"}], "+", 
    RowBox[{"s34", " ", "s45", " ", "s61"}], "+", 
    RowBox[{"s23", " ", "s56", " ", "s61"}], "+", 
    RowBox[{"s34", " ", "s56", " ", "s61"}], "-", 
    RowBox[{"s34", " ", 
     SuperscriptBox["s61", "2"]}], "+", 
    RowBox[{"s123", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s34"}], "+", "s345"}], ")"}]}], "+", 
       RowBox[{"s345", " ", "s45"}], "+", 
       RowBox[{"s234", " ", "s56"}], "-", 
       RowBox[{"s34", " ", "s56"}], "+", 
       RowBox[{"s23", " ", 
        RowBox[{"(", 
         RowBox[{"s234", "-", "s61"}], ")"}]}], "-", 
       RowBox[{"s45", " ", "s61"}]}], ")"}]}], "+", 
    RowBox[{"s12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s34", " ", "s45"}], "-", 
       SuperscriptBox["s45", "2"], "-", 
       RowBox[{"s345", " ", "s56"}], "+", 
       RowBox[{"s45", " ", "s56"}], "-", 
       RowBox[{"s234", " ", 
        RowBox[{"(", 
         RowBox[{"s34", "+", "s56"}], ")"}]}], "+", 
       RowBox[{"s23", " ", 
        RowBox[{"(", 
         RowBox[{"s45", "+", "s56"}], ")"}]}], "+", 
       RowBox[{"s34", " ", "s61"}], "+", 
       RowBox[{"s45", " ", "s61"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s12", "2"]}], " ", "s45"}], "+", 
    RowBox[{"s12", " ", 
     RowBox[{"(", 
      RowBox[{"s123", "+", "s345", "-", "s45"}], ")"}], " ", "s45"}], "+", 
    RowBox[{"s123", " ", "s23", " ", "s56"}], "-", 
    RowBox[{
     SuperscriptBox["s23", "2"], " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s234", " ", "s56"}], "-", 
    RowBox[{"s23", " ", 
     SuperscriptBox["s56", "2"]}], "+", 
    RowBox[{"s234", " ", "s34", " ", "s61"}], "-", 
    RowBox[{
     SuperscriptBox["s34", "2"], " ", "s61"}], "+", 
    RowBox[{"s34", " ", "s345", " ", "s61"}], "-", 
    RowBox[{"s34", " ", 
     SuperscriptBox["s61", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"s12", " ", "s34", " ", "s56"}], "+", 
    RowBox[{"s23", " ", "s45", " ", "s61"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.807441041070649*^9, {3.807474941779155*^9, 3.807474956339232*^9}},
 CellLabel->
  "Out[205]=",ExpressionUUID->"d743c4a8-64ac-4d9d-84d2-66980e85f118"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "8"], 
  TraditionalForm]],ExpressionUUID->"ac439fbe-1994-4e40-9023-c5a17a06d3f0"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.805067801887397*^9, 
  3.80506780278193*^9}},ExpressionUUID->"ace0f24a-265e-4ed5-8918-\
74a30fcbafc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "0", ",", 
        RowBox[{"4", "-", "i1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i4", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i5", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i6", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i7", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i8", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064761451376*^9, 
  3.8050647619809093`*^9}, {3.805067812218392*^9, 3.805067873016693*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"61a4798c-17e5-4b7e-8b9a-6c9f0abfa0cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials6ptp8OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s13", ",", "s14", ",", "s15", ",", "s23", ",", "s24", ",", 
     "s25", ",", "s34", ",", "s35"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
   3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
   3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, {
   3.805064809822208*^9, 3.805064855326058*^9}, 3.805067900768216*^9},
 CellLabel->
  "In[367]:=",ExpressionUUID->"d1ab59bb-f192-4255-8163-4fc9c84423f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
   3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
   3.805063819458452*^9}, {3.80506486088251*^9, 3.805064861469561*^9}, 
   3.8050679021349983`*^9},
 CellLabel->
  "In[368]:=",ExpressionUUID->"7a367086-ae1b-4cd4-a02f-33afbf7f865d"],

Cell[BoxData["495"], "Output",
 CellChangeTimes->{3.8050613822575827`*^9, 3.805061607184288*^9, 
  3.805062127884272*^9, 3.805063635466505*^9, 3.80506383200863*^9, 
  3.805064030650318*^9, 3.805064862708593*^9, 3.805065110080193*^9, 
  3.8050659590155773`*^9, 3.8050660710347023`*^9, 3.805067961661831*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"4499661f-3ef6-4360-b19d-1d321f77ef10"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Condition", "Subsection",
 CellChangeTimes->{{3.8050651919834967`*^9, 
  3.805065196558226*^9}},ExpressionUUID->"2628792c-ae14-4e59-8e55-\
1803f7e36477"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adCond1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s15", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s15", "-", "s23", "-", 
       "s25"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14"}]}], ",", 
     RowBox[{"s25", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s23", "-", "s24"}]}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{"s12", "+", "s14", "+", "s24"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805065208623973*^9, 3.805065239000703*^9}, {
  3.805065292639904*^9, 3.805065415747571*^9}, {3.805065447034772*^9, 
  3.805065471819581*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"57859772-61e2-453c-bac0-e9b956f04293"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ad1", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "monomials6ptp8OB", ",", "adCond1", ",", "\"\<ad\>\"", ",", 
     "monomials6ptp8OB"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad2", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad1", ",", "adCond2", ",", "\"\<ad\>\"", ",", "monomials6ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad3", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad2", ",", "adCond3", ",", "\"\<ad\>\"", ",", "monomials6ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad4", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad3", ",", "adCond4", ",", "\"\<ad\>\"", ",", "monomials6ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad5", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad4", ",", "adCond5", ",", "\"\<ad\>\"", ",", "monomials6ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad6", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad5", ",", "adCond6", ",", "\"\<ad\>\"", ",", "monomials6ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805065487238612*^9, 3.805065569476348*^9}, {
  3.805065614141506*^9, 3.805065674274014*^9}, {3.805067903640403*^9, 
  3.805067908998803*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"159c3cfe-b088-47d8-bbb4-6e5b5b29f096"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"70", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[70, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"0af2c2bd-7880-4a20-b5e9-38fafb27e9c6"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986767576*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"aea34d63-5d5d-4d6c-8672-9a1d50805b7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"65", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[65, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.8050679871844397`*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"6205c5ae-e4e3-4549-bd1e-694455ac0ed1"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067987295381*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"a84979c7-5ed7-489d-9fef-c32cf30ae7e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[60, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067987680587*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"8aaf8ae6-c17b-46cf-a7d2-7372bcd93491"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067987796061*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"a40c63f4-a40f-47d3-afba-3c3d52836c4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[60, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.8050679881907797`*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"9f378e52-218a-4d70-ac33-b7344ba0ac71"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    378, 14, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067988259103*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"c8e7eaa1-d8ab-4bda-b279-02fa2edb72c7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.8050679883799057`*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"1104aeb1-a02f-4513-9adf-d8b2a8ae9cf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[60, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067988822023*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"0d6830b2-ffe7-4ff4-a82d-2987d55f8815"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    379, 15, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067988952591*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"fa199180-c4b6-4f41-b346-897f8eba7297"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067989105237*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"caacd873-caf8-478b-add7-f104691c5342"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"60", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[60, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067989689022*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"cd6e1206-bc36-4b3a-abe7-703d9f439693"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    380, 16, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067989853294*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"970a297a-1213-47e8-a7f0-a99fc6e53a94"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067990016159*^9},
 CellLabel->
  "During evaluation of \
In[375]:=",ExpressionUUID->"ffe7493c-91eb-42ba-83f2-e49b3095036c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "ad1", "]"}], ",", 
   RowBox[{"Length", "[", "ad2", "]"}], ",", 
   RowBox[{"Length", "[", "ad3", "]"}], ",", 
   RowBox[{"Length", "[", "ad4", "]"}], ",", 
   RowBox[{"Length", "[", "ad5", "]"}], ",", 
   RowBox[{"Length", "[", "ad6", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80506557813288*^9, 3.805065606281356*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"e80e9dd0-e76c-4fd8-ae37-b5f0d891d6c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"425", ",", "360", ",", "300", ",", "245", ",", "195", ",", "150"}],
   "}"}]], "Output",
 CellChangeTimes->{3.80506569567246*^9, 3.805065966367631*^9, 
  3.8050661910546227`*^9, 3.805067993343643*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"2c259618-0368-4980-8eeb-5b7fcaad2fa5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler6ptp8OB", "=", "ad6"}], ";"}]], "Input",
 CellChangeTimes->{{3.805065753293874*^9, 3.805065776115308*^9}, 
   3.805067910306425*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"43d520d2-ec1c-42da-bd53-4f606e77631b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"19047429-fa36-410f-827d-\
03706fce6550"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"fdcc6d90-fbe4-4733-86da-\
fdcc02c6b1ee"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "123456", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "234561", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}},ExpressionUUID->"bb9b22c8-cae6-4c51-8ac9-\
31c74a454e9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
  3.805065997426155*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"e8bc936a-88bf-492b-9af5-74992edf0f8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s34"}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, 3.8050680063161*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"048f3f97-2da7-4f1b-8289-f6ed626b9e98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp8OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.8050657998601847`*^9, 3.80506586160937*^9}, {3.805067911233663*^9, 
  3.805067912435191*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"ce608a33-8757-4cb5-9fad-b0bf4a22322f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"300", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[300, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.805068016281549*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"3fc14cd8-8eac-48be-b239-299af1cb9430"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.805068016756612*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"30ebad02-12f1-4aa3-8048-9fc237d2d791"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.572795`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805068017035389*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"c457b28d-6ec0-4a72-9339-74fad9f03fc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805067913060013*^9},
 CellLabel->
  "In[385]:=",ExpressionUUID->"2609d730-0470-4ce0-9e88-e4eb31fea026"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805068021834783*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"d20417a9-cd10-42a9-9ec4-465a195b2837"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "123456", ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", "654321", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}},ExpressionUUID->"1fe9ed8e-61c4-47a6-954c-\
3389098d70d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"dae1ea55-43b8-4848-aee7-19d275931bb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s24"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050638555487843`*^9, 3.805064030889152*^9, 3.8050662694766283`*^9, 
  3.8050680266576843`*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"f6a978bd-d12b-4715-b9e2-25cbf99fe9e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single6ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805067913625914*^9, 3.80506791444315*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"b8a70ac4-1e11-4da7-ab94-0da913445e03"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"277", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[277, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.80506803070926*^9},
 CellLabel->
  "During evaluation of \
In[387]:=",ExpressionUUID->"57a30cca-240d-4793-8745-b4a54b21b3f1"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805068031039728*^9},
 CellLabel->
  "During evaluation of \
In[387]:=",ExpressionUUID->"3de2ae95-f064-4570-bc7e-ef09618fc9d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.045174`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050680313201637`*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"9b62712b-17e4-40bf-9e99-4494e373054e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050679146389713`*^9},
 CellLabel->
  "In[388]:=",ExpressionUUID->"7f8b79d0-cb60-4d3b-8bb0-11b98f25f182"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.80506805171262*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"59fd3d9a-6b25-4e5c-a3ed-d79a0b3be4fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace1", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
   3.805066415507482*^9, 3.805066418684722*^9}, 
   3.805066801349526*^9},ExpressionUUID->"ee17ef45-088c-4f47-8426-\
8b28431549e1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "3456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 
  3.80506643844949*^9}},ExpressionUUID->"82d7606b-720c-4874-bf73-\
660988dac4d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9},
 CellLabel->
  "In[389]:=",ExpressionUUID->"daf8992f-edfa-4359-abd5-61303562a5eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.8050681066293*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"6e119ff2-8235-41ec-bd04-5deb043bad47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp8OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.805067915008504*^9, 3.805067915596118*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"62dc04c9-7c0f-467f-9085-8d7acf62795e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"268", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[268, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805068113881385*^9},
 CellLabel->
  "During evaluation of \
In[390]:=",ExpressionUUID->"71541326-3752-4600-8abc-a4dbbe8b6f6b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805068114221019*^9},
 CellLabel->
  "During evaluation of \
In[390]:=",ExpressionUUID->"fb19cb6e-0050-40ba-8cc9-f7afad2c464a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.693158`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805068114440588*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"e05d01f5-1552-4c5f-a266-161a1360c7bf"],

Cell[BoxData["83"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.8050681144501657`*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"7d3e24ba-4579-46e7-aa4a-7ed7d63514e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "4563"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 
  3.8050666313498297`*^9}},ExpressionUUID->"6cf808be-f091-4c32-b083-\
d81b59f5119a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"ad6d1cf3-c921-4d9f-b485-fe51c4a8edac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805068119948536*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"7f589de2-ae04-4fe5-891a-e0374674405f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double16ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, {
   3.805067916111622*^9, 3.80506791664307*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"e178995b-21c2-4573-b5d4-a3ecc6cc44e3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"300", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[300, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.8050681234341297`*^9},
 CellLabel->
  "During evaluation of \
In[393]:=",ExpressionUUID->"47bdbb7c-fd93-468a-a519-1fa6ad9282c7"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805068123736993*^9},
 CellLabel->
  "During evaluation of \
In[393]:=",ExpressionUUID->"bdf7c47c-7938-47f6-9e9b-7104b4ea04ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.066497`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805068123965122*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"1949f012-a833-408a-9874-2773fa29dd24"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double16ptp8OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805067917130806*^9},
 CellLabel->
  "In[394]:=",ExpressionUUID->"51ca4f3e-132a-4913-bc97-ab0022c58ffb"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805068129593409*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"395566c4-e715-4077-9b7a-be9760bf9d9a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "3456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "6543"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 
  3.805066728107698*^9}},ExpressionUUID->"f19383d1-95b6-4864-98ed-\
33d56ba60718"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"6e40a07e-5d96-47d1-8498-f23f938eff7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s14"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050638555487843`*^9, 3.805064030889152*^9, 3.8050662694766283`*^9, 
  3.805066746127426*^9, 3.805068133921327*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"6c6f5da2-2744-4ac1-871a-b935fc658344"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double1H6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double16ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805067917679776*^9, 3.8050679187721863`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"fad19524-1952-4a7f-9f18-2cb59358730a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"266", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[266, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.80506813713354*^9},
 CellLabel->
  "During evaluation of \
In[396]:=",ExpressionUUID->"bea89038-c307-4267-89b1-d6d6309b2de4"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.8050681373222218`*^9},
 CellLabel->
  "During evaluation of \
In[396]:=",ExpressionUUID->"6e3f3afc-1717-4bf7-adde-df2d14ba607c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.110907`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050667525002737`*^9, 3.8050681375107718`*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"5b9035de-4280-4538-8e52-04f2da3058bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double1H6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805067919579298*^9},
 CellLabel->
  "In[397]:=",ExpressionUUID->"19ca95c0-5be7-4256-9dfc-c4093d8e73dd"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.805066756794965*^9, 3.805068139270212*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"a6639def-f599-4d74-9592-2d5f9ae99d2c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace2", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}},ExpressionUUID->"a57146c3-788f-4a7e-bf33-\
6fd3434e955b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"231", "|", "456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"a85cabee-c122-4225-b0c2-19f8c4cc5ee6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"53e7c689-9f49-4cb8-8f57-f86841eaa05c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s12"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s34"}], ",", 
   RowBox[{"s25", "\[Rule]", "s35"}], ",", 
   RowBox[{"s34", "\[Rule]", "s14"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, 
   3.805068152969233*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"26bdffd6-6acd-486b-bab3-986b83476a71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp8OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.8050679203460817`*^9, 3.805067920547159*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"70673c32-1de7-4d4b-94e8-0b1a4ef66ce4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"294", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[294, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.805068155384522*^9},
 CellLabel->
  "During evaluation of \
In[399]:=",ExpressionUUID->"bbc345c8-7a2f-4715-bae2-9be28e2affdb"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.8050681558100023`*^9},
 CellLabel->
  "During evaluation of \
In[399]:=",ExpressionUUID->"d7a81d34-64ed-45ea-b849-5cdce30997aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.998468`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805068156023609*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"a097087a-ba28-449d-9bb2-bdc0397a282c"],

Cell[BoxData["52"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805068156034479*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"efdd6028-6472-4213-9798-42b0a51cdd49"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"123", "|", "564"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"5881cb81-211a-469c-bed4-ab3337dd18a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"3e1f1930-df6f-438e-b1a6-bb64d7af51fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s35"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.80506816027509*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"cf31bc5d-3369-48b0-8edb-78fca0068119"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, 
   3.805067920748768*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"95a99469-9661-4ff0-bc68-d9b8803d482e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"300", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[300, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805068162975456*^9},
 CellLabel->
  "During evaluation of \
In[402]:=",ExpressionUUID->"62c2a43b-aa7d-4754-8706-33e929d06375"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805068163193428*^9},
 CellLabel->
  "During evaluation of \
In[402]:=",ExpressionUUID->"09f16e7e-74b1-460d-812a-254efd9808e5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.704244`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805068163389284*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"96986bb2-7d5e-4db6-95db-8496b42d56f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"23b4b014-fd28-4715-97f0-9103e001b401"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805068167343384*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"8cf38e65-2d93-4dd2-addb-ac99a0f7b42a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"456", "|", "123"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"fc35aff9-7048-4840-a490-df1213b6cbd3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"886eadfb-3f39-4828-80fe-fdc99934a404"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.80506817205781*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"945c5efb-8d05-4ef6-a03f-23dc8fdd2f6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double26ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "swapCond", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.80506709100774*^9, 3.805067101680847*^9}, {
   3.80506792098674*^9, 3.805067921207704*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"3cd8bff0-c370-4274-b46d-fb54dda73be3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"300", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[300, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, 3.805068174597653*^9},
 CellLabel->
  "During evaluation of \
In[405]:=",ExpressionUUID->"d673ebff-66e5-4f39-9427-ab5b918eb838"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, 3.805068174736711*^9},
 CellLabel->
  "During evaluation of \
In[405]:=",ExpressionUUID->"29316d67-50e2-44b2-8ed8-df24bcde5d57"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.431086`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, {3.80506711539203*^9, 
   3.805067132564425*^9}, 3.805068174975349*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"833b6193-eed8-46de-a8f2-a9086987d040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double26ptp8OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, 3.805067921528126*^9},
 CellLabel->
  "In[406]:=",ExpressionUUID->"066ba445-fa2e-48dc-8380-33a74442565f"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, {
   3.8050671167551327`*^9, 3.805067132674713*^9}, 3.8050681772927847`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"094092f8-6165-4555-a47c-cb1428338972"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"123", "|", "456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"321", "|", "654"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"221a8e3c-191d-4153-9475-3316ff8aa8e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"6e70e676-6e48-4d3e-bea7-61cbd49b21ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s12"}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, 
   3.80506818925119*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"6fe88e79-89fd-48f0-b61c-f716494c3f97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double2H6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double26ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.8050679217494164`*^9, 
  3.8050679226385117`*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"20be71f8-62c6-424e-90d0-08c48fb2411b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"270", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[270, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191605124*^9},
 CellLabel->
  "During evaluation of \
In[408]:=",ExpressionUUID->"b6690ed5-7ec0-487f-a051-bf6ef67a85d5"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191819234*^9},
 CellLabel->
  "During evaluation of \
In[408]:=",ExpressionUUID->"862d92cb-bd5a-4da3-94c7-f391ba6bcec5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.198938`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.8050681920105133`*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"9dc89d61-4d58-4cc7-a5fb-8d0a84e83157"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double2H6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.8050679234986267`*^9},
 CellLabel->
  "In[409]:=",ExpressionUUID->"05c87426-0f9c-4ae4-b9c0-cf9f40ff29a2"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.805068193631536*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"6084ec71-8fe0-4e3b-b05b-70f5922ddae8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["triple trace", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}, {3.8050671456596003`*^9, 
  3.805067149164278*^9}},ExpressionUUID->"bcdb0932-ffa1-4d4a-a469-\
d15f34e1f349"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}, {3.8050671561535883`*^9, 
  3.805067169450837*^9}},ExpressionUUID->"53ccf6f5-cdf1-4bad-bb37-\
a9e8ce97b1f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}, {
   3.805067175608255*^9, 3.805067178121855*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"99175391-56ff-4c6b-a832-49d1cfe87994"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, 
   3.8050671831006413`*^9, 3.8050672301799088`*^9, 3.805068204783269*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"49995790-5215-4d7a-98c5-3330691142c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp8OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.805067924079049*^9, 3.805067924776885*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"26a64dcf-e149-4b89-89b1-d5fc2e821d72"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"268", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[268, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, 
   3.805068207729335*^9},
 CellLabel->
  "During evaluation of \
In[411]:=",ExpressionUUID->"103ea4c2-803f-47dc-b1d5-6cb312e26307"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, 
   3.805068208153866*^9},
 CellLabel->
  "During evaluation of \
In[411]:=",ExpressionUUID->"162e470c-8d73-4e3a-b676-38cee1fe29b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.833711`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, 
   3.805068208386835*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"7acbdd6a-8840-44a5-9cf0-a10d432f9799"],

Cell[BoxData["83"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, 
   3.80506820839535*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"27de2c11-a890-4b23-8d7c-e73d5828b0bb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 
  3.8050672646337833`*^9}},ExpressionUUID->"8bd8f84e-971a-40a9-8077-\
fe4edd97dabd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"e9e413a2-8c54-41cf-a119-3a95c3473fbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s13"}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s23"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, 
   3.805068219227126*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"707c6ae2-8587-4524-92d4-b08ce49f385e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, 
   3.805067926180151*^9},
 CellLabel->
  "In[414]:=",ExpressionUUID->"a16b015c-abfb-4541-aaaa-0feccdb170ac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"295", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[295, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805068222076643*^9},
 CellLabel->
  "During evaluation of \
In[414]:=",ExpressionUUID->"bd2ffbb9-7a65-42b0-9a62-b19c7d5ef63e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805068222383607*^9},
 CellLabel->
  "During evaluation of \
In[414]:=",ExpressionUUID->"02c03bbc-c8de-4a3f-b03c-7f4f719382a6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.949301`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, 3.805068222640745*^9},
 CellLabel->
  "Out[414]=",ExpressionUUID->"46986571-7f42-46d9-b620-74bfa502de99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"fe8f22ce-50ff-464a-9a44-4907de25a5de"],

Cell[BoxData["47"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, 
   3.8050682250655823`*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"2e34d74f-125f-4cd2-9c62-4f20abc94fe4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "34", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 3.8050672646337833`*^9}, {
  3.8050673102231607`*^9, 
  3.80506731309133*^9}},ExpressionUUID->"d3af1356-700a-4512-a465-\
c8f75b3c8773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond3", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}, {3.8050673169521503`*^9, 3.80506732746176*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"db784221-58c8-43cf-929d-9c7da31c023c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, 
   3.8050673310799828`*^9, 3.80506822878288*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"b27d1475-bbf6-4a54-b79a-8c7e995dab33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc3", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "cycCond3", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, {
   3.805067336457819*^9, 3.8050673422834587`*^9}, 3.805067926837202*^9},
 CellLabel->
  "In[417]:=",ExpressionUUID->"9b839c7d-46c7-45d1-8fff-69a1bca64bf0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"291", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[291, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, 
   3.805068231531829*^9},
 CellLabel->
  "During evaluation of \
In[417]:=",ExpressionUUID->"6b8b6fc5-48f8-48d0-a46f-9c80b511831b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, 
   3.805068231777492*^9},
 CellLabel->
  "During evaluation of \
In[417]:=",ExpressionUUID->"df17dc58-dfb8-4e79-83ff-a4099e4aa150"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.477376`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, 3.805067345241125*^9, 
   3.805068231990777*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"276b7e00-963f-4a4e-ad10-57406a16fe02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc3", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}, {
   3.805067349471408*^9, 3.8050673497171164`*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"fd368d94-2761-43c6-ac51-6d8cc24f0766"],

Cell[BoxData["30"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, 
   3.80506735041218*^9, 3.805068233920267*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"107abf43-182b-4be7-b184-9ddac42d0881"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"34", "|", "12", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}, {
  3.8050673594844637`*^9, 
  3.805067379158587*^9}},ExpressionUUID->"8b4389f0-598e-4084-b959-\
f62dfd5af8cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1", ",", "2", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"cf071d1b-c3a0-4123-a551-7a02e0f50a27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s34"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s12"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.805068237128598*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"033a8c18-550a-4dba-a613-76dcc604a45e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc3", ",", "swapCond1", ",", "\"\<cyc\>\"", ",", "monomials6ptp8OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap1", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, 
   3.805067929571843*^9},
 CellLabel->
  "In[420]:=",ExpressionUUID->"9c9dfd09-3953-4a34-be4a-54df3eb6b945"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"248", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[248, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.805068240934483*^9},
 CellLabel->
  "During evaluation of \
In[420]:=",ExpressionUUID->"ba87ade2-b68a-4e19-93e0-f1729e9571c1"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.805068241117119*^9},
 CellLabel->
  "During evaluation of \
In[420]:=",ExpressionUUID->"1ffa6e57-0de5-42b8-9c27-6635ca238037"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.16415`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.8050682413234262`*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"2f3aa044-440f-4204-b1b2-7aaf0e1acfc7"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805068241333714*^9},
 CellLabel->
  "Out[421]=",ExpressionUUID->"c5f92053-84d9-44af-b749-a61102cd015a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"56", "|", "34", "|", "12"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond2", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.8050675591495457`*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"0f54f238-efa0-40f4-8c5a-500b20cfb6b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, 3.805068244240417*^9},
 CellLabel->
  "Out[422]=",ExpressionUUID->"b7b3f073-50b1-4c63-953d-326514a5bf79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap1", ",", "swapCond2", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap2", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
   3.8050675183741837`*^9, 3.8050675325779343`*^9}, 3.805067930625785*^9},
 CellLabel->
  "In[423]:=",ExpressionUUID->"f96ccb54-c8b9-4777-a48b-8938aba23c4e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"297", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[297, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.805068246358374*^9},
 CellLabel->
  "During evaluation of \
In[423]:=",ExpressionUUID->"6151f9fd-411c-4609-a9b8-58ca09bcc2c9"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.805068246524889*^9},
 CellLabel->
  "During evaluation of \
In[423]:=",ExpressionUUID->"899aac79-0685-402d-b499-7ba3943f04b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.278698`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805068246727831*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"693d053b-9da1-4168-a34f-917232e78c13"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805068246738378*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"15ca961d-5952-4ef2-9adb-37883c1bb73a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "56", "|", "34"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond3", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.805067595927209*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"ca41abe7-881a-4096-b601-599a4509812f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, 3.8050675993863297`*^9, 
   3.805068249700347*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"49f9558e-a7e2-4fbb-bfc0-f15439ff5ec4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"triple6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap2", ",", "swapCond3", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "triple6ptp8OB", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
  3.8050675183741837`*^9, 3.8050675325779343`*^9}, {3.805067607361274*^9, 
  3.805067620792178*^9}, {3.8050679317702827`*^9, 3.805067933605628*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"c330a3f0-203f-42bb-af8c-acb318db0e4c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, 
   3.805068252285687*^9},
 CellLabel->
  "During evaluation of \
In[426]:=",ExpressionUUID->"0f095fa0-13d7-4b70-9b5f-0d815cce35e4"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, 
   3.8050682524044743`*^9},
 CellLabel->
  "During evaluation of \
In[426]:=",ExpressionUUID->"d657d2fb-67b7-4593-8f0f-dd0d7c2bb016"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.691694`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, 
   3.8050682526083193`*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"f8d90628-fad6-4c83-9880-607b93d638db"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, 
   3.805068252618071*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"1597a2ff-96c7-477d-be45-cc41552df05f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", "to"}], ":"}], ";", 
   "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}, {3.805067649705946*^9, 
  3.805067669512742*^9}},ExpressionUUID->"6daee916-e67d-4eeb-b118-\
1d8b43eedb6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}, {3.805067678229588*^9, 
  3.805067687533558*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"cc64e3d2-08ac-402c-bad8-d08b5a873902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s13"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, 
   3.805067692035825*^9, 3.8050682569035797`*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"175e471a-8981-4eed-ac88-c4233ace9106"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tripleH6ptp8OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "triple6ptp8OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp8OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.805067215986061*^9, 
  3.805067216779903*^9}, {3.80506794055756*^9, 3.805067942360777*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"f36a5551-593b-4328-9934-41615a1f388f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.805068259101665*^9},
 CellLabel->
  "During evaluation of \
In[429]:=",ExpressionUUID->"a9a5665f-770d-4089-b4da-612afccd11ae"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.8050682592208357`*^9},
 CellLabel->
  "During evaluation of \
In[429]:=",ExpressionUUID->"4a3fe0b7-7b8f-4b13-bbee-d35e2c3dc017"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.649475`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.805067701604589*^9, 3.805068259428775*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"8585870a-0a6a-4566-b10d-1ab40d98864c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tripleH6ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.805067219743895*^9, 3.805067945553905*^9},
 CellLabel->
  "In[430]:=",ExpressionUUID->"77f7c75c-75ae-45c8-a463-966e5c365546"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.80506770335371*^9, 3.805068261228716*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"1441a890-3c4c-447e-8413-99b9f6277072"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "10"], 
  TraditionalForm]],ExpressionUUID->"530c829c-067f-4b60-b69c-484fa144fa99"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.805067801887397*^9, 
  3.80506780278193*^9}, {3.805068367081719*^9, 
  3.8050683681789103`*^9}},ExpressionUUID->"ab1b224f-11d2-4762-ae10-\
c72ad1c517be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "0", ",", 
        RowBox[{"5", "-", "i1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i4", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i5", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i6", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i7", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i8", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
  3.805063623128892*^9, 3.805063627446926*^9}, {3.805064761451376*^9, 
  3.8050647619809093`*^9}, {3.805067812218392*^9, 3.805067873016693*^9}, {
  3.8050683769010277`*^9, 3.8050683869232187`*^9}, {3.805068419661832*^9, 
  3.805068430783826*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"122d887f-6573-44a6-9da4-11a328f1b0d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials6ptp10OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s13", ",", "s14", ",", "s15", ",", "s23", ",", "s24", ",", 
     "s25", ",", "s34", ",", "s35"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
   3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
   3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, {
   3.805064809822208*^9, 3.805064855326058*^9}, 3.805067900768216*^9, 
   3.805068492265278*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"1d2171b6-c89f-4dd4-bf1e-2f2c05163080"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
   3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
   3.805063819458452*^9}, {3.80506486088251*^9, 3.805064861469561*^9}, 
   3.8050679021349983`*^9, 3.805068493346084*^9},
 CellLabel->
  "In[436]:=",ExpressionUUID->"9e6d2b42-2311-4852-ac0e-52da468b4b1d"],

Cell[BoxData["1287"], "Output",
 CellChangeTimes->{3.8050613822575827`*^9, 3.805061607184288*^9, 
  3.805062127884272*^9, 3.805063635466505*^9, 3.80506383200863*^9, 
  3.805064030650318*^9, 3.805064862708593*^9, 3.805065110080193*^9, 
  3.8050659590155773`*^9, 3.8050660710347023`*^9, 3.805067961661831*^9, 
  3.805068444383477*^9, 3.805068564074284*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"221ab4c0-aebe-4988-9a0c-d72c75caf5e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Condition", "Subsection",
 CellChangeTimes->{{3.8050651919834967`*^9, 
  3.805065196558226*^9}},ExpressionUUID->"3e9f0c40-98a6-41b3-a1ec-\
d4f73f24c8c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adCond1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s15", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s15", "-", "s23", "-", 
       "s25"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14"}]}], ",", 
     RowBox[{"s25", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s23", "-", "s24"}]}], ",", 
     RowBox[{"s34", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s23", "-", 
       "s24"}]}], ",", 
     RowBox[{"s35", "\[Rule]", 
      RowBox[{"s12", "+", "s14", "+", "s24"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805065208623973*^9, 3.805065239000703*^9}, {
  3.805065292639904*^9, 3.805065415747571*^9}, {3.805065447034772*^9, 
  3.805065471819581*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"0bfe255b-652a-4ab6-b447-398ad06b3179"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ad1", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "monomials6ptp10OB", ",", "adCond1", ",", "\"\<ad\>\"", ",", 
     "monomials6ptp10OB"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad2", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad1", ",", "adCond2", ",", "\"\<ad\>\"", ",", "monomials6ptp10OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad3", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad2", ",", "adCond3", ",", "\"\<ad\>\"", ",", "monomials6ptp10OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad4", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad3", ",", "adCond4", ",", "\"\<ad\>\"", ",", "monomials6ptp10OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad5", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad4", ",", "adCond5", ",", "\"\<ad\>\"", ",", "monomials6ptp10OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad6", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad5", ",", "adCond6", ",", "\"\<ad\>\"", ",", "monomials6ptp10OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805065487238612*^9, 3.805065569476348*^9}, {
  3.805065614141506*^9, 3.805065674274014*^9}, {3.805067903640403*^9, 
  3.805067908998803*^9}, {3.805068494302951*^9, 3.805068496825573*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"b44b846f-0dec-4ec5-a215-cccb75136a5d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"126", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[126, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.80506856876346*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"30701614-309f-47a2-ac0a-a5f3fbbc1b3d"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068569131699*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"c3c68916-114f-4e75-9f9b-654df47ba5ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"120", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[120, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.8050685701837606`*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"20d8affa-a919-433c-b19a-542211fec05b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.8050685705516653`*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"8f44b99e-0926-47d5-bbe0-dfb3467ca94f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"114", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[114, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068571593562*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"e3b91309-5781-4270-8732-2adde4079ba8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068571900299*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"6617e0bb-c2fe-4b5e-96e6-4f06b8ac8c95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"114", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[114, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068572937344*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"d2e4211f-8878-45a2-8d33-ab0db184bdc1"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    446, 17, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067988259103*^9, 3.805068573338511*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"a3c8ae02-72dc-46d0-9aee-243fa7681683"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068573648075*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"cddcc28f-3dd4-4a7e-a675-99c9945cdfc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"114", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[114, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.8050685749584703`*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"c9a4ee75-a501-41c1-9329-37b02b7b1f81"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    447, 18, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067988259103*^9, 3.805068575443026*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"de00c1a7-c3e1-45d0-b3cd-81a693a5eca9"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.8050685759110928`*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"cebb0274-ccf5-432a-a2a4-344047f15f11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"114", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[114, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068578533181*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"d2876b9e-bd5a-43d9-a200-2c6e9a862640"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    448, 19, 18119688031729205037, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.805065679493979*^9, 3.8050659639243317`*^9, 
  3.8050660833895483`*^9, 3.805067988259103*^9, 3.8050685792160473`*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"ad39b430-05b4-47b0-90cc-3dc4bf274cdc"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805065530489667*^9, 3.805065556771205*^9}, 
   3.805065679075822*^9, 3.805065963446403*^9, 3.805066082836046*^9, 
   3.805067986639501*^9, 3.805068579893656*^9},
 CellLabel->
  "During evaluation of \
In[443]:=",ExpressionUUID->"3fc7cddd-41a9-4cac-8fa5-5f5d863f5782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "ad1", "]"}], ",", 
   RowBox[{"Length", "[", "ad2", "]"}], ",", 
   RowBox[{"Length", "[", "ad3", "]"}], ",", 
   RowBox[{"Length", "[", "ad4", "]"}], ",", 
   RowBox[{"Length", "[", "ad5", "]"}], ",", 
   RowBox[{"Length", "[", "ad6", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80506557813288*^9, 3.805065606281356*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"a3005e18-fe9e-447c-8851-3369d27ea923"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1161", ",", "1041", ",", "927", ",", "819", ",", "717", ",", "621"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80506569567246*^9, 3.805065966367631*^9, 
  3.8050661910546227`*^9, 3.805067993343643*^9, 3.805068587399725*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"773b515d-14ee-4601-84d2-bb93b81caab1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler6ptp10OB", "=", "ad6"}], ";"}]], "Input",
 CellChangeTimes->{{3.805065753293874*^9, 3.805065776115308*^9}, 
   3.805067910306425*^9, 3.805068497114945*^9},
 CellLabel->
  "In[450]:=",ExpressionUUID->"9f180b9a-49f9-46f8-8ddb-669937d31f90"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.80506241819304*^9, 
  3.80506243394512*^9}},ExpressionUUID->"15c937f0-6841-4f32-8d91-\
bf7fa915d6ba"],

Cell[CellGroupData[{

Cell["single trace:", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 
  3.8050624470145617`*^9}},ExpressionUUID->"688ac3d1-70a4-451f-8337-\
20f888852eb3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", 
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", "123456", ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", "234561", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}},ExpressionUUID->"cc243fc7-f31b-42a2-829b-\
4fda4f72f9d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
  3.805065997426155*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"78ce3534-3390-4346-a3fa-cbc23fbbef66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s34"}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, 3.8050680063161*^9, 
   3.805068639618189*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"2b041815-34fa-4d14-b03a-90116f3d20b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"single6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp10OB", ",", "cycCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
  3.8050657998601847`*^9, 3.80506586160937*^9}, {3.805067911233663*^9, 
  3.805067912435191*^9}, {3.805068498368474*^9, 3.805068499010491*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"b0b050a6-dc5a-4102-ad09-b0da4e294331"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"927", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[927, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.805068016281549*^9, 3.80506867724529*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"e314e7dc-123a-45e0-bd54-12e9c8037292"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.805068016281549*^9, 3.805068685439102*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"a9e6f6dc-c5c4-4885-8af1-2c493fa8e779"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"45.152985`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805068017035389*^9, 3.805068688427341*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"bc18e731-dd9b-4df1-ad18-3f28af8806b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "single6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805067913060013*^9, 
   3.8050684994181023`*^9},
 CellLabel->
  "In[453]:=",ExpressionUUID->"3fc13a4d-8d86-4c8e-af87-94f34d5a2f98"],

Cell[BoxData["112"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805068021834783*^9, 3.80506869268785*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"d9c73e69-3a9c-4a6a-8a5b-3af096c82981"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", "123456", ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", "654321", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}},ExpressionUUID->"6282c7e3-5bb5-4582-bdce-\
a04b55dd2994"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"a29f2f2c-4d84-44d8-a929-f7968b1000ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s35"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s24"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050638555487843`*^9, 3.805064030889152*^9, 3.8050662694766283`*^9, 
  3.8050680266576843`*^9, 3.8050686964633007`*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"6d59f8f7-2256-4e7b-bc91-3c396ffca3a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single6ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805067913625914*^9, 3.80506791444315*^9}, {
  3.805068500004901*^9, 3.8050685003957863`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"33478527-58d5-4f08-8a83-51815b9f5599"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"908", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[908, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.80506803070926*^9, 3.8050687551587467`*^9},
 CellLabel->
  "During evaluation of \
In[455]:=",ExpressionUUID->"1c272232-b3ca-424a-a3e6-2cdda7e84708"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.80506803070926*^9, 3.805068763270903*^9},
 CellLabel->
  "During evaluation of \
In[455]:=",ExpressionUUID->"a43726ab-2d8f-4afe-9eb1-326cd70c18e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"67.271997`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050680313201637`*^9, 3.805068765259344*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"fedb08f6-b882-4f8c-8e9d-f34bdafa8861"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050679146389713`*^9, 3.8050685005830297`*^9},
 CellLabel->
  "In[456]:=",ExpressionUUID->"a3bb0b5a-8c6e-4bbd-8539-356d5b5f8094"],

Cell[BoxData["71"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.80506805171262*^9, 3.805068765353188*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"c924e86f-db69-4062-88b3-5b36344cfe63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"singleAH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "single6ptp10OB", ",", "hermCond", ",", "\"\<antiCyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805067913625914*^9, 3.80506791444315*^9}, {
  3.805068500004901*^9, 3.8050685003957863`*^9}, {3.8050688602892847`*^9, 
  3.80506886824929*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"67330c1f-d1d1-4df3-ba93-19690e5ebebd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"925", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[925, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.80506803070926*^9, 3.8050687551587467`*^9, 3.805068936792107*^9},
 CellLabel->
  "During evaluation of \
In[457]:=",ExpressionUUID->"017546c1-a37e-474f-ad3d-f3629a0a8b65"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.80506803070926*^9, 3.8050687551587467`*^9, 3.80506894643154*^9},
 CellLabel->
  "During evaluation of \
In[457]:=",ExpressionUUID->"8f1f3a96-4916-49f7-86c0-ee5a7a7acfa4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70.034095`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050680313201637`*^9, 3.805068765259344*^9, 3.805068947862962*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"bb23ee1f-cd31-4958-a153-98e2d0add960"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "singleAH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050679146389713`*^9, 3.8050685005830297`*^9, 
   3.805068881448213*^9},
 CellLabel->
  "In[458]:=",ExpressionUUID->"ccdbed8f-8a2f-494e-820c-d32b62578d02"],

Cell[BoxData["41"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.80506805171262*^9, 3.805068765353188*^9, 3.805068947934355*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"5f6a4378-8dc0-480c-8de5-938a08dd1230"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace1", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
   3.805066415507482*^9, 3.805066418684722*^9}, 
   3.805066801349526*^9},ExpressionUUID->"95454805-fb48-45ba-ab14-\
dddba44154e4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "3456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"79a66884-e929-4b81-924e-87cfbc718aed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9},
 CellLabel->
  "In[460]:=",ExpressionUUID->"c19fa5a8-42fc-4ffc-a372-85a9beef3a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.8050681066293*^9, 3.80506896350981*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"f3f8a388-6e05-4411-8468-f82efca67f96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp10OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.805067915008504*^9, 3.805067915596118*^9}, {
   3.805068500761407*^9, 3.805068501000154*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"8cc8aa5e-53bf-4fef-a8ef-3a4df012f01e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"870", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[870, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805068113881385*^9, 3.805068979199047*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"f245988d-9584-4b9b-bb8a-96b0523421fc"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805068113881385*^9, 3.8050689826959343`*^9},
 CellLabel->
  "During evaluation of \
In[461]:=",ExpressionUUID->"66997ded-fa37-4bb4-8d9f-d692bbdfc780"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.142746`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805068114440588*^9, 3.8050689836609507`*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"15380c79-569d-4369-b5f2-e8cc7ddf1dc0"],

Cell[BoxData["330"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805068114440588*^9, 3.8050689836706343`*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"1786cb74-1bed-44ca-9300-fc4f18671d7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "3456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "4563"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"83019f47-5ac6-4077-912f-2ed3802851e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"5aa4074a-0fb8-4102-a69b-ea0cfd29ff12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805068119948536*^9, 
   3.805068983759742*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"ba1fdce5-8156-4ba1-a681-5e5815d3a939"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double16ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, {
   3.805067916111622*^9, 3.80506791664307*^9}, {3.805068501177154*^9, 
   3.805068501346051*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"583118bd-b1d0-4da9-a0f5-ecce27c823f5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"926", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[926, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.8050681234341297`*^9, 3.805069011360759*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"585354e6-6f93-425e-8ec2-a32e141c322c"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.8050681234341297`*^9, 3.805069014052806*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"51de4834-4b0a-4e38-897c-94f292901911"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31.497866`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805068123965122*^9, 3.805069015280726*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"aaf1658d-5ad7-42ff-a36f-fb52fd8963aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double16ptp10OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805067917130806*^9, 3.805068501499057*^9},
 CellLabel->
  "In[466]:=",ExpressionUUID->"251ee793-d77a-4fd0-b04a-938cb9798793"],

Cell[BoxData["91"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805068129593409*^9, 
   3.8050690153881598`*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"30c89461-d39c-463a-b5d8-00d0dd09e9cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "3456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "6543"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"eeedb96e-2558-4163-8b8e-63cfb2012c23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"b95ef2da-eaeb-42e4-aaea-23098a6caff7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s14", "\[Rule]", "s25"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s14"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8050625311182823`*^9, 3.805062896963594*^9, 
  3.8050638555487843`*^9, 3.805064030889152*^9, 3.8050662694766283`*^9, 
  3.805066746127426*^9, 3.805068133921327*^9, 3.8050690154724607`*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"5b709a01-5c2f-4f8c-9a0e-085def24c17c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double1H6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double16ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805067917679776*^9, 3.8050679187721863`*^9}, {3.805068501684514*^9, 
  3.8050685020161037`*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"647f6dee-98d9-44e2-844e-f6a1fc31b7c8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"912", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[912, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.80506813713354*^9, 3.805069032324246*^9},
 CellLabel->
  "During evaluation of \
In[469]:=",ExpressionUUID->"b561bd77-d3f5-4200-9b3c-e602f88242b6"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.80506813713354*^9, 3.8050690346298523`*^9},
 CellLabel->
  "During evaluation of \
In[469]:=",ExpressionUUID->"9386157f-a466-43f4-bfa0-923f0a35baf3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.802687`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050667525002737`*^9, 3.8050681375107718`*^9, 3.805069035282246*^9},
 CellLabel->
  "Out[469]=",ExpressionUUID->"f4cd0e16-45f2-4418-a222-57d05b321256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double1H6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805067919579298*^9, 
   3.805068502215498*^9},
 CellLabel->
  "In[470]:=",ExpressionUUID->"0e0c9ea6-5cbc-49fb-8a85-cf720e73eb0f"],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.805066756794965*^9, 3.805068139270212*^9, 3.80506903537751*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"060cf787-4c81-4b08-a8c3-5dff585181a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double1AH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double16ptp10OB", ",", "hermCond", ",", "\"\<antiCyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805067917679776*^9, 3.8050679187721863`*^9}, {3.805068501684514*^9, 
  3.8050685020161037`*^9}, {3.8050689813946*^9, 3.80506898954604*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"84fb800e-878e-4870-b6c3-0cb53db7862d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"919", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[919, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.80506813713354*^9, 3.805069053449683*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"3d069658-fb5c-4af6-ab61-2c1a90679aeb"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805062733322467*^9, 3.805062913352295*^9, 
  3.805063857815692*^9, 3.805064030959093*^9, 3.805066302730019*^9, 
  3.805066752389813*^9, 3.80506813713354*^9, 3.805069055861177*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"012c108b-8f57-47a4-96b8-09e617c864f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.028761`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.805062733331801*^9, 3.805062913364194*^9, 
  3.805063857827525*^9, 3.805064030968296*^9, 3.80506630281673*^9, 
  3.8050667525002737`*^9, 3.8050681375107718`*^9, 3.8050690564972763`*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"96a05c71-6018-4e6c-9264-e8be16c6c450"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double1AH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805067919579298*^9, 
   3.805068502215498*^9, 3.805069000157476*^9},
 CellLabel->
  "In[472]:=",ExpressionUUID->"228d23ac-b58f-41e2-8fba-0a4b89968765"],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{3.805062785272526*^9, 3.805062936160453*^9, 
  3.8050638682871237`*^9, 3.8050640310515223`*^9, 3.805066317692672*^9, 
  3.805066756794965*^9, 3.805068139270212*^9, 3.805069056575663*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"de409750-d5e2-4b67-960c-72712543cd03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["double trace2", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}},ExpressionUUID->"a8f1476e-b9e5-4a7b-a04f-\
5ca13491496f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"231", "|", "456"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"64100177-8a65-48ff-a184-8d4f9803cc61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"7dcb8160-e709-4e44-a807-282a7fb8f509"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s12"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s34"}], ",", 
   RowBox[{"s25", "\[Rule]", "s35"}], ",", 
   RowBox[{"s34", "\[Rule]", "s14"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, 
   3.805068152969233*^9, 3.8050691407103*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"ff6668df-8034-4c82-ae4d-acabca5f74eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp10OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.8050679203460817`*^9, 3.805067920547159*^9}, {
   3.8050685024182*^9, 3.805068502580963*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"715ae935-84dc-4d84-9d3d-2137ab199480"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"927", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[927, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.805068155384522*^9, 
   3.805069159354554*^9},
 CellLabel->
  "During evaluation of \
In[475]:=",ExpressionUUID->"8cdeebb4-248f-4d92-8b08-818989a4c165"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.805068155384522*^9, 
   3.805069163526211*^9},
 CellLabel->
  "During evaluation of \
In[475]:=",ExpressionUUID->"52bfd43e-a259-4b5c-bc66-b6e9d14819cc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.716315`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805068156023609*^9, 
   3.805069164434476*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"765e0cdf-4f95-445f-9e62-4a52e5568c0d"],

Cell[BoxData["207"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805068156023609*^9, 
   3.80506916444573*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"bcb2dc2c-ac68-4fe8-aeda-bc8b90fb49ac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"123", "|", "564"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"36991f63-0030-46d0-9a95-51f4da03716b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"1ec7b90b-6750-479d-8bae-a32d20c5810a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s15"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s25"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s35"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.80506816027509*^9, 
   3.8050691645423307`*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"a7d6783a-4919-43d6-ada9-61451a460a7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, 
   3.805067920748768*^9, 3.805068502775679*^9},
 CellLabel->
  "In[479]:=",ExpressionUUID->"64abc40d-f640-491a-8d4e-45feda0e9a0c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"927", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[927, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805068162975456*^9, 3.805069187708733*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"fb742caa-9bc4-4264-a861-e66abe70719f"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805068162975456*^9, 3.805069189805003*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"ee0a1d14-0cec-4a71-99f7-e803e3fcd010"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25.918523`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805068163389284*^9, 3.805069190468937*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"93162ca8-60c0-473d-aa86-62fa344b8c77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"2e173712-0730-4cc1-8ccb-42554a776c14"],

Cell[BoxData["69"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805068167343384*^9, 
   3.805069190579226*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"4c7cb8f9-fc38-4ddf-b3d2-ab230670846a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"123", "|", "456"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"456", "|", "123"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"78ab71c0-b7c6-40d3-a128-40aba72e0200"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"0a0d7f8f-25b7-48e2-8878-b2893ec08f31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s13", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", "s24"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s24", "\[Rule]", "s15"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.80506817205781*^9, 
   3.80506919059324*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"e727c294-b270-40ac-a27b-a5eebe7b8f97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double26ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "swapCond", ",", "\"\<cyc\>\"", ",", "monomials6ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.80506709100774*^9, 3.805067101680847*^9}, {
   3.80506792098674*^9, 3.805067921207704*^9}, {3.805068502947914*^9, 
   3.805068503149453*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"ac6a3ca9-0303-4e91-9195-3a2773f68e8d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"927", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[927, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, 3.805068174597653*^9, 3.8050692225852737`*^9},
 CellLabel->
  "During evaluation of \
In[483]:=",ExpressionUUID->"9f47f97a-233d-4da6-99d0-f01e0a959ff2"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, {3.805067115283147*^9, 
   3.8050671324122562`*^9}, 3.805068174597653*^9, 3.8050692237441177`*^9},
 CellLabel->
  "During evaluation of \
In[483]:=",ExpressionUUID->"243ed40a-033b-457a-bf3c-71ac36bafbb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34.274082`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, {3.80506711539203*^9, 
   3.805067132564425*^9}, 3.805068174975349*^9, 3.805069224899983*^9},
 CellLabel->
  "Out[483]=",ExpressionUUID->"3d6488e9-bbba-4975-9b91-d1bd090194e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double26ptp10OB", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, 3.805067921528126*^9, 3.805068503328381*^9},
 CellLabel->
  "In[484]:=",ExpressionUUID->"0be70b78-f7e0-45be-8598-e76a93d72df7"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, {
   3.8050671167551327`*^9, 3.805067132674713*^9}, 3.8050681772927847`*^9, 
   3.805069225011286*^9},
 CellLabel->
  "Out[484]=",ExpressionUUID->"ee8459da-a1c2-4ed0-bf89-0361dd47e85d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"123", "|", "456"}], ")"}], " ", "to"}], ":"}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"321", "|", "654"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}},
 CellLabel->
  "In[485]:=",ExpressionUUID->"664e9c92-d428-4b2e-9eb5-d9f3ee71b411"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"5902bf7c-be12-4853-870a-5cb35ef537ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s23"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s12"}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, 
   3.80506818925119*^9, 3.8050692251021423`*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"4349cfe5-f2da-4856-9818-55e6a6b44f75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double2H6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double26ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.8050679217494164`*^9, 
  3.8050679226385117`*^9}, {3.805068504211437*^9, 3.805068505255417*^9}},
 CellLabel->
  "In[487]:=",ExpressionUUID->"312f7d1e-755b-4076-b2cb-44681938ed8c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"888", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[888, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191605124*^9, 3.80506923688726*^9},
 CellLabel->
  "During evaluation of \
In[487]:=",ExpressionUUID->"dc5b2585-8591-4ac0-8a20-05393bee61d8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191605124*^9, 3.805069238438308*^9},
 CellLabel->
  "During evaluation of \
In[487]:=",ExpressionUUID->"706ed64e-965f-4f83-9014-ff68ab17aa41"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.960488`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.8050681920105133`*^9, 3.8050692390694733`*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"88d6d2d1-9d86-4f76-8aff-f171ee4ed869"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double2H6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.8050679234986267`*^9, 3.8050685054504957`*^9},
 CellLabel->
  "In[488]:=",ExpressionUUID->"1a31cc2c-8f8c-4fd1-8c1d-307dc9149524"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.805068193631536*^9, 3.8050692391686573`*^9},
 CellLabel->
  "Out[488]=",ExpressionUUID->"906a1a7a-fefb-40c3-a7ca-74be1f34cb78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"double2AH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "double26ptp10OB", ",", "hermCond", ",", "\"\<antiCyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.8050679217494164`*^9, 
  3.8050679226385117`*^9}, {3.805068504211437*^9, 3.805068505255417*^9}, {
  3.805069033020702*^9, 3.805069042121166*^9}},
 CellLabel->
  "In[489]:=",ExpressionUUID->"5a2eb628-0163-4d8d-befb-bf61e0b4f951"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"915", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[915, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191605124*^9, 3.805069253061213*^9},
 CellLabel->
  "During evaluation of \
In[489]:=",ExpressionUUID->"59e7795f-d209-4f94-90a1-c5c6a36ea44b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805068191605124*^9, 3.805069254785803*^9},
 CellLabel->
  "During evaluation of \
In[489]:=",ExpressionUUID->"116d6308-d7b3-4051-b56c-5d20bf18379d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.114194`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.8050681920105133`*^9, 3.805069255289699*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"98f74f14-57c5-4f48-9fdb-a5b9fd261b07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "double2AH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.8050679234986267`*^9, 3.8050685054504957`*^9, 3.805069048242056*^9},
 CellLabel->
  "In[490]:=",ExpressionUUID->"0e5ba3ea-fbec-469c-b449-14a2f31406f9"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.805068193631536*^9, 3.8050692553681793`*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"38b679d2-a8de-4d63-942c-e79ba3d27cf7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["triple trace", "Subsubsection",
 CellChangeTimes->{{3.805062439313656*^9, 3.8050624470145617`*^9}, {
  3.805066415507482*^9, 3.805066418684722*^9}, {3.805066795583404*^9, 
  3.8050667970597143`*^9}, {3.8050671456596003`*^9, 
  3.805067149164278*^9}},ExpressionUUID->"c4511f3c-5f1f-4deb-98eb-\
2a5c3ad11d15"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "34", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066808319665*^9, 3.805066815547946*^9}, {3.8050671561535883`*^9, 
  3.805067169450837*^9}},
 CellLabel->
  "In[491]:=",ExpressionUUID->"207f37d7-c3b1-4090-97b2-865ac4006c42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066820797729*^9, 3.8050668224495163`*^9}, {
   3.805067175608255*^9, 3.805067178121855*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"11480019-cd2e-4f7b-b9e1-54acc0c5c12b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s23"}], ",", 
   RowBox[{"s14", "\[Rule]", "s24"}], ",", 
   RowBox[{"s15", "\[Rule]", "s25"}], ",", 
   RowBox[{"s23", "\[Rule]", "s13"}], ",", 
   RowBox[{"s24", "\[Rule]", "s14"}], ",", 
   RowBox[{"s25", "\[Rule]", "s15"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s35"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066824986066*^9, 3.805067131564665*^9, 
   3.8050671831006413`*^9, 3.8050672301799088`*^9, 3.805068204783269*^9, 
   3.805069255453249*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"8f21723e-fd57-4b7c-a02e-b615f3342c38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "termsAdler6ptp10OB", ",", "cycCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "cyc1", "]"}]}], "Input",
 CellChangeTimes->{{3.805066524914214*^9, 3.8050665463837833`*^9}, 
   3.805066585265566*^9, {3.805067924079049*^9, 3.805067924776885*^9}, {
   3.805068505611656*^9, 3.805068505787003*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"2c47c5e7-566a-4e3a-9f14-884c950cfdef"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"870", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[870, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, 
   3.805068207729335*^9, 3.80506927166516*^9},
 CellLabel->
  "During evaluation of \
In[493]:=",ExpressionUUID->"9cc7c973-7507-4954-a608-bbe750f533c0"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805066553873617*^9, {3.805066591903185*^9, 3.8050666043752213`*^9}, 
   3.805066836442258*^9, 3.805067131741671*^9, 3.80506723359429*^9, 
   3.805068207729335*^9, 3.805069275220921*^9},
 CellLabel->
  "During evaluation of \
In[493]:=",ExpressionUUID->"d322dd3d-6005-42e2-a79a-d7445cf3dd5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.694414`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, 
   3.805068208386835*^9, 3.805069276156383*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"d38df0e4-d668-452e-b9dd-8210cf7293c7"],

Cell[BoxData["330"], "Output",
 CellChangeTimes->{
  3.805066554025406*^9, {3.805066592037156*^9, 3.805066604510982*^9}, 
   3.805066836560173*^9, 3.8050671318772297`*^9, 3.805067233741918*^9, 
   3.805068208386835*^9, 3.805069276167809*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"f6232a1d-7211-43ac-bebe-98189b81466d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "43", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 3.8050672646337833`*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"bf1838c8-dbdc-4894-871f-99ed3934ebdd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond2", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"d4d6a6c8-6c19-4342-a673-5f49b9b90a68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s14"}], ",", 
   RowBox[{"s14", "\[Rule]", "s13"}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", "s24"}], ",", 
   RowBox[{"s24", "\[Rule]", "s23"}], ",", 
   RowBox[{"s25", "\[Rule]", "s25"}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, 
   3.805068219227126*^9, 3.805069276242733*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"499ec2c1-45bd-441d-8e4c-b3267af95630"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc1", ",", "cycCond2", ",", "\"\<cyc\>\"", ",", "monomials6ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, 
   3.805067926180151*^9, 3.805068505971305*^9},
 CellLabel->
  "In[497]:=",ExpressionUUID->"a4508c20-775e-4f06-81bd-4c06d0d64d9a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"926", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[926, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805068222076643*^9, 
   3.8050692971446037`*^9},
 CellLabel->
  "During evaluation of \
In[497]:=",ExpressionUUID->"2a25326f-4050-46d7-b12e-9b83e7a06c6c"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805068222076643*^9, 
   3.80506929914913*^9},
 CellLabel->
  "During evaluation of \
In[497]:=",ExpressionUUID->"6244f6ec-25d2-4106-a3cc-f301459d1b34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.977338`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, 3.805068222640745*^9, 
   3.805069300228141*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"4f83ad30-1321-4eda-ae8c-53e35b061e74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc2", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}},
 CellLabel->
  "In[498]:=",ExpressionUUID->"52b71161-bf6f-4293-95a0-76e55b3cac65"],

Cell[BoxData["177"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, 
   3.8050682250655823`*^9, 3.805069300376244*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"b83445be-dc0c-4b35-a77d-a1aac2b5ca94"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Cyclic", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"12", "|", "34", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.80506725127044*^9, 3.8050672646337833`*^9}, {
  3.8050673102231607`*^9, 3.80506731309133*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"146eeef5-2abc-4ace-9677-4a3ec3cd96e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cycCond3", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067271800877*^9, 
   3.805067274007194*^9}, {3.8050673169521503`*^9, 3.80506732746176*^9}},
 CellLabel->
  "In[500]:=",ExpressionUUID->"9a720d67-aa81-4c19-a184-6d07721f3b15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s14"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s23"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, 
   3.805067042925775*^9, 3.8050671319552717`*^9, 3.805067280570613*^9, 
   3.8050673310799828`*^9, 3.80506822878288*^9, 3.8050693003894033`*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"67988810-8f2a-4019-bd77-bb73abdbeb51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cyc3", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc2", ",", "cycCond3", ",", "\"\<cyc\>\"", ",", "monomials6ptp10OB"}],
       "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",
 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
   3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
   3.805062722947356*^9}, {3.8050636921469173`*^9, 3.805063698240655*^9}, {
   3.8050657998601847`*^9, 3.80506586160937*^9}, 3.8050664874627523`*^9, {
   3.805066575544528*^9, 3.8050665774493637`*^9}, 3.805066652705503*^9, 
   3.8050668786480017`*^9, {3.805067029968256*^9, 3.80506703153913*^9}, {
   3.805067336457819*^9, 3.8050673422834587`*^9}, 3.805067926837202*^9, 
   3.805068506222493*^9},
 CellLabel->
  "In[501]:=",ExpressionUUID->"8fd6dd06-e3a5-4ac1-ac96-dcf2d10a2095"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"907", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[907, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, 
   3.805068231531829*^9, 3.8050693162125053`*^9},
 CellLabel->
  "During evaluation of \
In[501]:=",ExpressionUUID->"719d5167-b608-416a-8800-1837188fd23c"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805063845224784*^9, 3.80506403076877*^9, {
   3.805065841767157*^9, 3.805065863199325*^9}, 3.8050662214015417`*^9, 
   3.8050666596178627`*^9, 3.805066897167186*^9, 3.805067044411303*^9, 
   3.8050671320836153`*^9, 3.805067287388962*^9, 3.805067345094343*^9, 
   3.805068231531829*^9, 3.805069318165588*^9},
 CellLabel->
  "During evaluation of \
In[501]:=",ExpressionUUID->"950b6939-1038-42ec-8ca5-579c14211814"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.355617`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805063845235176*^9, 3.805064030773259*^9, {
   3.805065841888982*^9, 3.8050658633226337`*^9}, 3.805066221501677*^9, 
   3.805066659736701*^9, 3.805066897294681*^9, 3.805067044556611*^9, 
   3.805067132213771*^9, 3.805067287532099*^9, 3.805067345241125*^9, 
   3.805068231990777*^9, 3.8050693187540693`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"8fcaebe4-8b30-45c5-b96a-79d3dd024f10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "cyc3", "]"}]], "Input",
 CellChangeTimes->{
  3.805063699428158*^9, {3.805065847367157*^9, 3.805065847845088*^9}, {
   3.8050662305538187`*^9, 3.805066234110249*^9}, 3.805066488900566*^9, 
   3.805066880330469*^9, {3.8050670344270067`*^9, 3.8050670362152233`*^9}, {
   3.805067349471408*^9, 3.8050673497171164`*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"1c55efa0-6e7b-43db-bcef-fc2e3f877f41"],

Cell[BoxData["102"], "Output",
 CellChangeTimes->{
  3.8050627478414793`*^9, 3.805063847335724*^9, 3.805064030783556*^9, {
   3.805065849210791*^9, 3.805065866781349*^9}, {3.805066223613627*^9, 
   3.805066234619318*^9}, 3.805066675093998*^9, 3.805066899790564*^9, 
   3.805067045641275*^9, 3.8050671322250967`*^9, 3.805067291420389*^9, 
   3.80506735041218*^9, 3.805068233920267*^9, 3.805069318879966*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"3a825425-c552-44c1-bd64-bbe0d47d5115"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"swap", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
    RowBox[{"to", ":"}]}], ";", "\n", 
   RowBox[{"(", 
    RowBox[{"34", "|", "12", "|", "56"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062828093199*^9, 3.805062830834441*^9}, {3.805064880628151*^9, 
  3.805064888012473*^9}, {3.805066423503613*^9, 3.80506643844949*^9}, {
  3.805066627422584*^9, 3.8050666313498297`*^9}, {3.805066841199864*^9, 
  3.805066849074047*^9}, {3.805067051828549*^9, 3.805067073766715*^9}, {
  3.8050673594844637`*^9, 3.805067379158587*^9}},
 CellLabel->
  "In[503]:=",ExpressionUUID->"fda16c25-94be-4886-b74a-b52f18e0f051"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"swapCond1", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1", ",", "2", ",", "5", ",", "6"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"2fe68816-240c-4f04-a131-d97bf906c952"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s34"}], ",", 
   RowBox[{"s13", "\[Rule]", "s13"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", "s35"}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s24"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s12"}], ",", 
   RowBox[{"s35", "\[Rule]", "s15"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.805068237128598*^9, 3.805069318966943*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"4a73bbf2-3872-4502-8084-ea4c93d9456c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "cyc3", ",", "swapCond1", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap1", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, 
   3.805067929571843*^9, 3.805068507026523*^9},
 CellLabel->
  "In[505]:=",ExpressionUUID->"b96dc3ef-ca3b-4cee-8ca0-35beb6dc258a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"903", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[903, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.805068240934483*^9, 3.805069327791263*^9},
 CellLabel->
  "During evaluation of \
In[505]:=",ExpressionUUID->"c453ecfa-daea-4812-be75-c7cdf5e2fb4e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.805068240934483*^9, 3.805069328812997*^9},
 CellLabel->
  "During evaluation of \
In[505]:=",ExpressionUUID->"8bb809b8-841a-4573-aa56-55712f786399"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.458302`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.8050682413234262`*^9, 3.80506932943228*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"3cf5bfcb-1fc6-423f-a736-0a7b6417459a"],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.8050682413234262`*^9, 3.8050693294446707`*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"05f26436-59b4-41cf-82bb-33365ba04122"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"56", "|", "34", "|", "12"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond2", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.8050675591495457`*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"5cad1f19-d7a1-49b8-8948-09bd41dfabc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, 3.805068244240417*^9, 
   3.805069329540969*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"7e8bf166-a9ee-4dcc-b174-e7924a0ff94b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"swap2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap1", ",", "swapCond2", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "swap2", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
   3.8050675183741837`*^9, 3.8050675325779343`*^9}, 3.805067930625785*^9, 
   3.805068507494953*^9},
 CellLabel->
  "In[508]:=",ExpressionUUID->"0168ca3a-5dc7-40d9-bb55-b85fb1da284e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"919", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[919, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.805068246358374*^9, 
   3.805069346197307*^9},
 CellLabel->
  "During evaluation of \
In[508]:=",ExpressionUUID->"59852762-14da-4e7d-a83a-aeeb4e146087"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.805068246358374*^9, 
   3.80506934707598*^9},
 CellLabel->
  "During evaluation of \
In[508]:=",ExpressionUUID->"75ab19de-b39e-4f4e-b3ed-d48d3a6c751b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.248311`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805068246727831*^9, 
   3.805069347817532*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"a0a87a6f-356a-4cd6-a7ad-cb2d29b2c6b7"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805068246727831*^9, 
   3.805069347826459*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"e42c9d6e-ebae-4bc6-9bc2-9cc740fc15ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"swap", "\n", 
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", 
     RowBox[{"to", ":"}]}], ";", "\n", 
    RowBox[{"(", 
     RowBox[{"12", "|", "56", "|", "34"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"swapCond3", "=", 
   RowBox[{
    RowBox[{"indexCyc", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1", ",", "2"}], "}"}], 
     "]"}], "/.", "momCons6"}]}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
   3.8050658123617764`*^9, 3.805065818174953*^9}, {3.805065978893116*^9, 
   3.805065997426155*^9}, {3.80506644956783*^9, 3.805066452372602*^9}, 
   3.805066581753593*^9, {3.805066633640674*^9, 3.8050666430473623`*^9}, {
   3.8050668537160788`*^9, 3.8050668573539963`*^9}, {3.805067062410705*^9, 
   3.805067105577352*^9}, {3.8050673857858353`*^9, 3.8050674017033863`*^9}, {
   3.805067496570444*^9, 3.805067507927663*^9}, {3.8050675584432907`*^9, 
   3.805067595927209*^9}},
 CellLabel->
  "In[510]:=",ExpressionUUID->"3221501f-154d-4406-a347-85fb135078b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s14", "+", "s23", "+", "s24", "+", "s34"}]}], 
   ",", 
   RowBox[{"s13", "\[Rule]", "s35"}], ",", 
   RowBox[{"s14", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s23", 
     "-", "s24", "-", "s25", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s15", "\[Rule]", "s15"}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35"}]}], ",", 
   RowBox[{"s24", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}], 
   ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", "s13"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805063675310089*^9, 3.805063843687171*^9, 
   3.805064030710045*^9, 3.80506582063907*^9, {3.805065971432802*^9, 
   3.8050659796288977`*^9}, 3.805066197842198*^9, {3.805066589465843*^9, 
   3.805066603093731*^9}, 3.805066645419408*^9, 3.805066860375742*^9, {
   3.8050670856737328`*^9, 3.805067132297183*^9}, 3.805067408730632*^9, 
   3.80506751492914*^9, 3.805067567318529*^9, 3.8050675993863297`*^9, 
   3.805068249700347*^9, 3.8050693479515142`*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"cbdcd456-3d1d-4c2c-a45d-7b3909a41c5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"triple6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "swap2", ",", "swapCond3", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "triple6ptp10OB", "]"}]}], "Input",
 CellChangeTimes->{{3.805067426346266*^9, 3.805067457762443*^9}, {
  3.8050675183741837`*^9, 3.8050675325779343`*^9}, {3.805067607361274*^9, 
  3.805067620792178*^9}, {3.8050679317702827`*^9, 3.805067933605628*^9}, {
  3.805068507995688*^9, 3.805068509274743*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"2b4537e6-35fa-4f97-af8b-ad0b573c3029"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, 
   3.805068252285687*^9, 3.805069350681965*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"b88d8c5e-f137-4002-bb08-c7858b1df055"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{{3.805067440205236*^9, 3.805067458470695*^9}, 
   3.8050675334544373`*^9, 3.8050675685061617`*^9, 3.8050676219347067`*^9, 
   3.805068252285687*^9, 3.805069351488147*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"83f9dc82-1383-4cec-a5bc-2325cda6e77e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.233984`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, 
   3.8050682526083193`*^9, 3.805069352194099*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"40855b09-e04a-4e59-81b0-815afa713171"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{{3.8050674403456697`*^9, 3.80506745861292*^9}, 
   3.805067533600032*^9, 3.8050675686539593`*^9, 3.805067622087411*^9, 
   3.8050682526083193`*^9, 3.805069352202746*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"03357015-04e4-4a50-b42f-f172de192d3b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{";", " ", 
   RowBox[{"Hermitian", ":", "\n", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "|", "34", "|", "56"}], ")"}], " ", "to"}], ":"}], ";", 
   "\n", 
   RowBox[{"(", 
    RowBox[{"21", "|", "43", "|", "65"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.805062467293798*^9, 3.8050624758981857`*^9}, {
  3.805062834442923*^9, 3.805062837255252*^9}, {3.805066250171669*^9, 
  3.805066254895667*^9}, {3.805066719697027*^9, 3.805066728107698*^9}, {
  3.805066906475666*^9, 3.8050669212992163`*^9}, {3.805067649705946*^9, 
  3.805067669512742*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"93d1e5d5-b067-40bb-86f1-a9f2008e83a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hermCond", "=", 
  RowBox[{
   RowBox[{"indexCyc", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "4", ",", "3", ",", "6", ",", "5"}], "}"}], 
    "]"}], "/.", "momCons6"}]}]], "Input",
 CellChangeTimes->{{3.8050624971615343`*^9, 3.80506251708251*^9}, {
  3.805062851639337*^9, 3.805062874847193*^9}, {3.80506626010109*^9, 
  3.805066268380986*^9}, {3.8050667386611834`*^9, 3.805066741430895*^9}, {
  3.805066925792981*^9, 3.8050669281374207`*^9}, {3.805067678229588*^9, 
  3.805067687533558*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"69a53917-0acc-4403-b91f-9d5d2e70b6e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s12", "\[Rule]", "s12"}], ",", 
   RowBox[{"s13", "\[Rule]", "s24"}], ",", 
   RowBox[{"s14", "\[Rule]", "s23"}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25"}]}], ",", 
   RowBox[{"s23", "\[Rule]", "s14"}], ",", 
   RowBox[{"s24", "\[Rule]", "s13"}], ",", 
   RowBox[{"s25", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15"}]}], ",", 
   RowBox[{"s34", "\[Rule]", "s34"}], ",", 
   RowBox[{"s35", "\[Rule]", 
    RowBox[{
    "s12", "+", "s13", "+", "s15", "+", "s23", "+", "s25", "+", "s35"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8050625311182823`*^9, 3.805062896963594*^9, 3.8050638555487843`*^9, 
   3.805064030889152*^9, 3.8050662694766283`*^9, 3.805066746127426*^9, 
   3.805066929719386*^9, {3.80506712122913*^9, 3.8050671327700863`*^9}, 
   3.805067692035825*^9, 3.8050682569035797`*^9, 3.80506935236508*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"b2115eff-42cb-4813-a90c-860bd59c7e2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tripleH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "triple6ptp10OB", ",", "hermCond", ",", "\"\<cyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.805067215986061*^9, 
  3.805067216779903*^9}, {3.80506794055756*^9, 3.805067942360777*^9}, {
  3.8050685100707607`*^9, 3.805068510447321*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"f21d8c5a-c337-4ed5-b264-b3556f12d8e1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.805068259101665*^9, 3.805069354127002*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"3c511a81-84fe-4ece-bebe-8b925be401d8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.805068259101665*^9, 3.805069354953396*^9},
 CellLabel->
  "During evaluation of \
In[515]:=",ExpressionUUID->"398f5343-5e95-48b3-834a-5b8b3f2b8391"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.25625`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.805067701604589*^9, 3.805068259428775*^9, 3.80506935562821*^9},
 CellLabel->
  "Out[515]=",ExpressionUUID->"9dad06bf-bb5d-4fb3-a6e8-88bd142f4491"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tripleH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.805067219743895*^9, 3.805067945553905*^9, 3.8050685106178226`*^9, {
   3.805068547717434*^9, 3.8050685490040493`*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"d7b594d3-958e-4d68-89e3-7396c3901499"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.80506770335371*^9, 3.805068261228716*^9, 3.80506935576829*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"8a7fa283-3b48-4e1b-8358-b1d991b69068"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"tripleAH6ptp10OB", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "triple6ptp10OB", ",", "hermCond", ",", "\"\<antiCyc\>\"", ",", 
       "monomials6ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8050625849854403`*^9, 3.805062585776857*^9}, {
  3.805062633168069*^9, 3.805062682883171*^9}, {3.805062714079583*^9, 
  3.805062722947356*^9}, {3.805062886796033*^9, 3.8050629097524757`*^9}, {
  3.805063700793914*^9, 3.8050637066180964`*^9}, {3.805066282545339*^9, 
  3.805066299929805*^9}, {3.805066490564986*^9, 3.80506649157803*^9}, {
  3.805066881612064*^9, 3.8050668827115583`*^9}, {3.805067215986061*^9, 
  3.805067216779903*^9}, {3.80506794055756*^9, 3.805067942360777*^9}, {
  3.8050685100707607`*^9, 3.805068510447321*^9}, {3.805069080960531*^9, 
  3.805069088960926*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"95f3a225-006b-4cd2-b799-cf4e209c9553"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"915", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[915, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.805068259101665*^9, 3.80506936286716*^9},
 CellLabel->
  "During evaluation of \
In[517]:=",ExpressionUUID->"1b8fbf5b-a184-45a7-b9dd-0fef34b71e76"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{
  3.805062733322467*^9, 3.805062913352295*^9, 3.805063857815692*^9, 
   3.805064030959093*^9, 3.805066302730019*^9, 3.805066752389813*^9, 
   3.805066937218038*^9, {3.805067122392242*^9, 3.805067132926022*^9}, 
   3.805067701451544*^9, 3.805068259101665*^9, 3.8050693637456217`*^9},
 CellLabel->
  "During evaluation of \
In[517]:=",ExpressionUUID->"e27eb188-0ab8-450c-acd4-7afb33c39738"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.240005`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805062733331801*^9, 3.805062913364194*^9, 3.805063857827525*^9, 
   3.805064030968296*^9, 3.80506630281673*^9, 3.8050667525002737`*^9, 
   3.805066937320881*^9, {3.8050671225034237`*^9, 3.8050671330126343`*^9}, 
   3.805067701604589*^9, 3.805068259428775*^9, 3.805069364016345*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"5f58015f-4d20-4a7e-b4e7-67da7b791745"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "tripleAH6ptp10OB", "]"}]], "Input",
 CellChangeTimes->{{3.805062781210848*^9, 3.8050627848295717`*^9}, 
   3.8050629353412237`*^9, 3.805063709489422*^9, {3.805066314651112*^9, 
   3.80506631520467*^9}, 3.8050664933494062`*^9, 3.805066885878735*^9, 
   3.805067219743895*^9, 3.805067945553905*^9, 3.8050685106178226`*^9, {
   3.805068547717434*^9, 3.8050685490040493`*^9}, 3.805069094377277*^9},
 CellLabel->
  "In[518]:=",ExpressionUUID->"d022bf29-eb02-4026-a9c9-f01d08ef82f0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.805062785272526*^9, 3.805062936160453*^9, 3.8050638682871237`*^9, 
   3.8050640310515223`*^9, 3.805066317692672*^9, 3.805066756794965*^9, 
   3.8050669393709393`*^9, {3.805067123580434*^9, 3.8050671330263023`*^9}, 
   3.80506770335371*^9, 3.805068261228716*^9, 3.8050693641151114`*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"cbdb36f7-fa8a-4fc4-be39-ed924a0e8fab"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1535, 972},
WindowMargins->{{Automatic, 53}, {-48, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"94a05899-b7e7-4618-89ea-52ed61dd450e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1010, 22, 125, "Subsubsection",ExpressionUUID->"772d4f91-d2d6-48a1-9108-f7f40a10e92d"],
Cell[CellGroupData[{
Cell[1593, 46, 156, 3, 58, "Chapter",ExpressionUUID->"f0df4d25-f346-4c91-ae3b-4b647621eb53"],
Cell[1752, 51, 371, 7, 30, "Input",ExpressionUUID->"50094c91-4237-4b30-a369-64a7a35328ff"],
Cell[2126, 60, 224, 3, 30, "Input",ExpressionUUID->"487895b2-f290-41a1-9797-dcfd5074beab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2387, 68, 295, 5, 69, "Chapter",ExpressionUUID->"6d894535-2199-4b2a-aa4a-762f0d58c833"],
Cell[CellGroupData[{
Cell[2707, 77, 2611, 63, 325, "Input",ExpressionUUID->"b19c37b1-1500-4552-9f86-66db04877dd0"],
Cell[5321, 142, 514, 13, 34, "Output",ExpressionUUID->"b4d23def-c1ef-464d-a787-dbdc95edb671"]
}, Open  ]],
Cell[5850, 158, 2754, 68, 325, "Input",ExpressionUUID->"e5e4e5e6-a226-4fcb-90fc-5778ad12a829"],
Cell[CellGroupData[{
Cell[8629, 230, 282, 7, 68, "Section",ExpressionUUID->"4fd4c90b-4905-483d-a4da-10f0e8a61544"],
Cell[8914, 239, 1573, 40, 121, "Input",ExpressionUUID->"714a97c9-7171-4d27-a8d9-15573593f64e"],
Cell[CellGroupData[{
Cell[10512, 283, 380, 8, 30, "Input",ExpressionUUID->"559b9761-50b7-4d98-807c-edfbec0bbc49"],
Cell[10895, 293, 433, 11, 37, "Output",ExpressionUUID->"39cb77af-6074-4374-aab3-556f954ac450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11365, 309, 273, 5, 30, "Input",ExpressionUUID->"2fbbc8db-68fd-4925-987b-b1213c99d21a"],
Cell[11641, 316, 328, 6, 34, "Output",ExpressionUUID->"c5aa50d7-dc79-4843-a8e7-11dcc13e7724"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12006, 327, 152, 3, 54, "Subsection",ExpressionUUID->"09074c52-5bdd-41e3-8fb4-75e0edc54b61"],
Cell[CellGroupData[{
Cell[12183, 334, 166, 3, 45, "Subsubsection",ExpressionUUID->"785ddc0b-cf6b-4350-8017-49f769fb5428"],
Cell[12352, 339, 401, 10, 73, "Input",ExpressionUUID->"9de5e47f-95f9-4720-9a26-bcc08a26dfed"],
Cell[CellGroupData[{
Cell[12778, 353, 1328, 33, 115, "Input",ExpressionUUID->"97dc25b2-060e-4d6b-a908-eb4b2c3f0e4b"],
Cell[14109, 388, 439, 11, 34, "Output",ExpressionUUID->"f1fc722b-9a07-4d8e-aa4c-c15e27bc5db1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14585, 404, 1628, 39, 115, "Input",ExpressionUUID->"c25a4f1c-726a-45e2-bb96-6dcfc202e5cf"],
Cell[CellGroupData[{
Cell[16238, 447, 442, 10, 24, "Print",ExpressionUUID->"0b5af56c-45c0-488e-acbd-ced1e25a7860"],
Cell[16683, 459, 354, 7, 24, "Print",ExpressionUUID->"92341d6c-e4b0-4074-b8a1-177ad68d1f4e"]
}, Open  ]],
Cell[17052, 469, 334, 7, 34, "Output",ExpressionUUID->"b05e98c1-5e93-4edb-9637-8c41901f659f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17423, 481, 122, 2, 30, "Input",ExpressionUUID->"8f1f3aa7-017c-4ceb-aa15-1ae8c06124f1"],
Cell[17548, 485, 434, 11, 37, "Output",ExpressionUUID->"33178e84-8e2e-4760-9995-668d2be7f6d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18019, 501, 222, 4, 30, "Input",ExpressionUUID->"f16aaf92-b843-4042-ab68-bf6aed33c1f9"],
Cell[18244, 507, 275, 5, 34, "Output",ExpressionUUID->"e6896458-75ff-43c0-a2ab-273603f11f6e"]
}, Open  ]],
Cell[18534, 515, 1953, 48, 138, "Input",ExpressionUUID->"41d7c086-0b42-473b-8e2e-7f4683d8217c"],
Cell[CellGroupData[{
Cell[20512, 567, 397, 10, 30, "Input",ExpressionUUID->"34484cc2-a373-493d-bc71-6fd07533d6b4"],
Cell[20912, 579, 389, 9, 34, "Output",ExpressionUUID->"d1455a7f-fcc1-4a1c-9dbe-903510e1f434"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21338, 593, 594, 14, 30, "Input",ExpressionUUID->"89b4a8ae-8763-4b4e-a956-8dbd6cfea36c"],
Cell[CellGroupData[{
Cell[21957, 611, 439, 10, 24, "Print",ExpressionUUID->"8554b107-5f40-454b-8807-383b7db956df"],
Cell[22399, 623, 351, 7, 24, "Print",ExpressionUUID->"eccd74bc-df47-4171-b6ec-4c2457da8fc1"]
}, Open  ]],
Cell[22765, 633, 330, 7, 34, "Output",ExpressionUUID->"d0bbd22c-dd31-4f32-9f70-1a0b33eccb46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23132, 645, 165, 3, 30, "Input",ExpressionUUID->"4b80fdb6-d04f-4e4b-8865-37ac0d827a96"],
Cell[23300, 650, 433, 11, 37, "Output",ExpressionUUID->"ae3de39d-cd9c-48d2-81fa-ddd353d3d782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23770, 666, 251, 5, 30, "Input",ExpressionUUID->"f11c9b5c-a127-49ab-9874-74cd4ce4ce33"],
Cell[24024, 673, 274, 5, 34, "Output",ExpressionUUID->"b960ea56-0673-4afe-b393-83b69f2efac7"]
}, Open  ]],
Cell[24313, 681, 175, 3, 30, "Input",ExpressionUUID->"59facc7e-2158-4791-9cf2-8193864992fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24525, 689, 215, 4, 45, "Subsubsection",ExpressionUUID->"bcffde42-d762-4f8f-b4d9-aabd8fb77d58"],
Cell[24743, 695, 501, 13, 74, "Input",ExpressionUUID->"7392493c-99cc-4d63-9ee9-3cc4c337322f"],
Cell[CellGroupData[{
Cell[25269, 712, 399, 10, 30, "Input",ExpressionUUID->"1f6f697e-51f2-4619-9c5d-5f2dd5385dd4"],
Cell[25671, 724, 439, 11, 34, "Output",ExpressionUUID->"c55abc8c-bd11-4ed0-a94c-bb81c19a31f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26147, 740, 634, 15, 30, "Input",ExpressionUUID->"37f078e2-d053-4391-b063-5a3fa482e26f"],
Cell[CellGroupData[{
Cell[26806, 759, 469, 11, 24, "Print",ExpressionUUID->"fafe3262-058f-41d2-82e7-47febd484e48"],
Cell[27278, 772, 381, 8, 24, "Print",ExpressionUUID->"c2e9ff5f-7b1c-4527-9e5f-057d1fb0f2ab"]
}, Open  ]],
Cell[27674, 783, 357, 8, 34, "Output",ExpressionUUID->"6295c3e5-96e4-49e9-b9d2-cc9283566b4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28068, 796, 227, 4, 30, "Input",ExpressionUUID->"d5e5f58c-42ff-4b8b-9f56-b7a1c80e9b01"],
Cell[28298, 802, 459, 12, 37, "Output",ExpressionUUID->"f877ac0a-49a4-4a56-b792-301277e1eb58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28794, 819, 315, 6, 30, "Input",ExpressionUUID->"c9db068e-323e-428b-9652-b046aa6e16c3"],
Cell[29112, 827, 300, 6, 34, "Output",ExpressionUUID->"56e4a612-8649-46b4-bd8e-bf9f2ed65571"]
}, Open  ]],
Cell[29427, 836, 546, 13, 74, "Input",ExpressionUUID->"ab0bb0cc-c03b-435a-b4e0-33de6f2ebb08"],
Cell[CellGroupData[{
Cell[29998, 853, 448, 11, 30, "Input",ExpressionUUID->"6eb4cc8f-03e7-42af-bca7-b647189307e3"],
Cell[30449, 866, 488, 12, 34, "Output",ExpressionUUID->"fa5870df-8b8b-4357-8a14-a664a94ceec6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30974, 883, 679, 15, 30, "Input",ExpressionUUID->"76699657-0161-4cc5-9e13-b0a8df58131c"],
Cell[CellGroupData[{
Cell[31678, 902, 471, 11, 24, "Print",ExpressionUUID->"5d440abe-c6ca-4d9e-8c0b-acdb24a73c6f"],
Cell[32152, 915, 381, 8, 24, "Print",ExpressionUUID->"bbdc49ab-5f9b-4fcd-985f-c19a6bd96cc7"]
}, Open  ]],
Cell[32548, 926, 358, 8, 34, "Output",ExpressionUUID->"02527534-86db-4dad-b7cc-2539086df777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32943, 939, 188, 3, 30, "Input",ExpressionUUID->"99e77128-4d5f-4272-a695-02dce308794f"],
Cell[33134, 944, 453, 12, 37, "Output",ExpressionUUID->"970db254-68e6-4599-b4cc-c3e53520c8e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33624, 961, 273, 5, 30, "Input",ExpressionUUID->"2df2fd68-a92c-4166-b366-570de02394fe"],
Cell[33900, 968, 298, 6, 34, "Output",ExpressionUUID->"c68fdfee-12d3-46db-b320-3d471b2f1187"]
}, Open  ]],
Cell[34213, 977, 529, 14, 74, "Input",ExpressionUUID->"1c01fd36-57b1-4955-9b9c-ff046e1a8a35"],
Cell[CellGroupData[{
Cell[34767, 995, 448, 11, 30, "Input",ExpressionUUID->"9a73ee33-fd58-42bb-92a0-aef504fc15c1"],
Cell[35218, 1008, 417, 10, 34, "Output",ExpressionUUID->"942f89c5-36ec-40ff-92fa-c7e935cdb0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35672, 1023, 645, 15, 30, "Input",ExpressionUUID->"891d016d-2c8c-4c31-8add-14cc573e3ea9"],
Cell[CellGroupData[{
Cell[36342, 1042, 467, 11, 24, "Print",ExpressionUUID->"e9deff44-5a43-494d-9920-067ae0b9be2f"],
Cell[36812, 1055, 379, 8, 24, "Print",ExpressionUUID->"9e3095c8-aa65-45eb-926b-1b1269d7b503"]
}, Open  ]],
Cell[37206, 1066, 358, 8, 34, "Output",ExpressionUUID->"63794dc4-da11-4670-8152-8844ab5d26e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37601, 1079, 187, 3, 30, "Input",ExpressionUUID->"314bd236-6fe7-471e-ad7d-3845bec1b31d"],
Cell[37791, 1084, 452, 12, 37, "Output",ExpressionUUID->"d9e16f0e-f6f5-49d3-94d7-d0ec656307d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38280, 1101, 273, 5, 30, "Input",ExpressionUUID->"583e5a7b-3647-45b2-a57f-cf6661cf5c6c"],
Cell[38556, 1108, 298, 6, 34, "Output",ExpressionUUID->"0a18d3c4-1a80-4273-ac87-2c936d0625c6"]
}, Open  ]],
Cell[38869, 1117, 175, 3, 30, "Input",ExpressionUUID->"51f66fef-db7d-4b5d-9abd-c67546bcb3f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39105, 1127, 331, 8, 68, "Section",ExpressionUUID->"0c677af8-083a-45da-ad50-f504d6c5a0e2"],
Cell[39439, 1137, 582, 16, 34, "Input",ExpressionUUID->"275fd9af-0734-4500-9ebb-1acee5d3470e"],
Cell[CellGroupData[{
Cell[40046, 1157, 428, 8, 30, "Input",ExpressionUUID->"bad2955d-a28d-4d65-af9c-d57241cc975c"],
Cell[40477, 1167, 550, 14, 37, "Output",ExpressionUUID->"e61da07b-687d-48d1-bedc-d535feb0cbf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41064, 1186, 324, 6, 30, "Input",ExpressionUUID->"56be995e-56d5-4106-94bf-49420436e0ab"],
Cell[41391, 1194, 345, 6, 34, "Output",ExpressionUUID->"ff2f6438-8ec4-46c7-b5e6-fa837db07acd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41773, 1205, 152, 3, 54, "Subsection",ExpressionUUID->"92dc59be-ed1e-4080-a84c-c92e467bcf7c"],
Cell[CellGroupData[{
Cell[41950, 1212, 166, 3, 45, "Subsubsection",ExpressionUUID->"60a07fc9-20d8-4de0-a3e9-6478aa83ebde"],
Cell[42119, 1217, 401, 10, 73, "Input",ExpressionUUID->"bfafad4f-0a4f-4f24-9891-f470e54c1a2d"],
Cell[CellGroupData[{
Cell[42545, 1231, 347, 9, 30, "Input",ExpressionUUID->"a30a1423-e8e4-40cc-ae97-4e7fe834008f"],
Cell[42895, 1242, 463, 12, 34, "Output",ExpressionUUID->"6667ff73-bc27-4cf7-835c-dfcc7a1b4cbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43395, 1259, 595, 14, 30, "Input",ExpressionUUID->"b7f79e97-bf6a-4d1a-abfa-1abf77e18e7c"],
Cell[CellGroupData[{
Cell[44015, 1277, 438, 10, 24, "Print",ExpressionUUID->"537bd0c2-e2ea-4ff2-87fd-9570b4615d23"],
Cell[44456, 1289, 350, 7, 24, "Print",ExpressionUUID->"2d445a43-b4d3-4c77-a1e5-9385b58d732d"]
}, Open  ]],
Cell[44821, 1299, 330, 7, 34, "Output",ExpressionUUID->"a8ba8600-dcbc-4a40-b32f-15ed686bc78c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45188, 1311, 164, 3, 30, "Input",ExpressionUUID->"10714799-98e9-4366-b58b-8dce07823e8b"],
Cell[45355, 1316, 484, 13, 37, "Output",ExpressionUUID->"24f4ff03-c68c-41fe-8084-8e695c8d7022"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45876, 1334, 248, 5, 30, "Input",ExpressionUUID->"e01dca19-9fc0-45e6-81f8-e3326339c060"],
Cell[46127, 1341, 273, 5, 34, "Output",ExpressionUUID->"a1694fb0-c877-4caa-8fbe-4cfdc98e0b68"]
}, Open  ]],
Cell[46415, 1349, 431, 11, 73, "Input",ExpressionUUID->"8dfed7a9-57c8-42da-9294-de786d7ed3ab"],
Cell[CellGroupData[{
Cell[46871, 1364, 397, 10, 30, "Input",ExpressionUUID->"7790449f-e636-4b39-9d97-985967ea1aab"],
Cell[47271, 1376, 417, 10, 34, "Output",ExpressionUUID->"4c5abfcf-8549-466f-914e-2e42e50c4e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47725, 1391, 645, 15, 30, "Input",ExpressionUUID->"a3c4b576-87c4-45d1-b24c-9bcf5cd58b85"],
Cell[CellGroupData[{
Cell[48395, 1410, 466, 11, 24, "Print",ExpressionUUID->"890cdfd9-a18a-4b13-95b7-6003c779f8b9"],
Cell[48864, 1423, 378, 8, 24, "Print",ExpressionUUID->"84306a1e-bf7b-44c0-a9c9-19755dbe319b"]
}, Open  ]],
Cell[49257, 1434, 356, 8, 34, "Output",ExpressionUUID->"a5055c96-a4cd-4fe5-8105-405f3526aa4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49650, 1447, 189, 3, 30, "Input",ExpressionUUID->"9eb75ab6-1e61-4c67-85e5-04849237bace"],
Cell[49842, 1452, 507, 14, 37, "Output",ExpressionUUID->"0b792e78-2b5d-487d-bc72-5374a4a6f0ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50386, 1471, 273, 5, 30, "Input",ExpressionUUID->"8ca23f92-3187-4644-bc07-932701daa078"],
Cell[50662, 1478, 306, 6, 34, "Output",ExpressionUUID->"b7f10b29-bb6e-44ef-8c25-5214d501e854"]
}, Open  ]],
Cell[50983, 1487, 175, 3, 30, "Input",ExpressionUUID->"25cc72ae-1d97-4f4f-8d2a-17c1e283672c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51195, 1495, 215, 4, 45, "Subsubsection",ExpressionUUID->"4aac9571-bb22-4142-a130-7b6a5ba08c33"],
Cell[51413, 1501, 501, 13, 74, "Input",ExpressionUUID->"06fa83be-0f27-45a6-a2e3-eaa49a2ea395"],
Cell[CellGroupData[{
Cell[51939, 1518, 399, 10, 30, "Input",ExpressionUUID->"173e50a6-9abc-4d97-b297-ab12a9a74d8b"],
Cell[52341, 1530, 484, 12, 34, "Output",ExpressionUUID->"e909c2b8-6b9e-4753-8a02-2c7790304f5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52862, 1547, 682, 16, 30, "Input",ExpressionUUID->"9066ffaf-0aad-49f4-8bdd-74071e35c3b3"],
Cell[CellGroupData[{
Cell[53569, 1567, 489, 11, 24, "Print",ExpressionUUID->"92cadf47-544b-4f35-a7fc-4d2e3db0edbb"],
Cell[54061, 1580, 399, 8, 24, "Print",ExpressionUUID->"4e179b14-9a8b-4a59-8335-efcaeb3d7bf1"]
}, Open  ]],
Cell[54475, 1591, 378, 8, 34, "Output",ExpressionUUID->"48269fda-f785-42fd-b4fe-4245165d5907"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54890, 1604, 227, 4, 30, "Input",ExpressionUUID->"2c6fbe07-4143-4235-8247-58e8b2134b24"],
Cell[55120, 1610, 535, 14, 37, "Output",ExpressionUUID->"ec1255a4-20fe-4ad9-b662-7cd926bfd4f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55692, 1629, 315, 6, 30, "Input",ExpressionUUID->"5fe65465-c4bf-4fb1-8cc4-26b06fe08fde"],
Cell[56010, 1637, 322, 6, 34, "Output",ExpressionUUID->"71e7b9fd-1465-4c34-98bb-50fecefb3426"]
}, Open  ]],
Cell[56347, 1646, 546, 13, 74, "Input",ExpressionUUID->"a2f202d9-1554-407f-8264-fed9a9402316"],
Cell[CellGroupData[{
Cell[56918, 1663, 448, 11, 30, "Input",ExpressionUUID->"d91bd6d7-4117-4257-969c-c848a683fed3"],
Cell[57369, 1676, 513, 12, 34, "Output",ExpressionUUID->"7fc5ce69-865b-4ff7-b5ce-fc2ac1ef58b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57919, 1693, 725, 15, 30, "Input",ExpressionUUID->"cda2aac1-d279-44f9-926b-aa2f5efbc591"],
Cell[CellGroupData[{
Cell[58669, 1712, 486, 11, 24, "Print",ExpressionUUID->"bdd479fb-8615-4323-a664-79d3bdcd021e"],
Cell[59158, 1725, 400, 8, 24, "Print",ExpressionUUID->"b343e6f8-c773-46cc-9b81-973eba124e7d"]
}, Open  ]],
Cell[59573, 1736, 379, 8, 34, "Output",ExpressionUUID->"e223deeb-a1b4-4f6c-8bab-c870349d9afa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59989, 1749, 216, 4, 30, "Input",ExpressionUUID->"84fc9912-dc4b-45a1-85b5-ae5618fda847"],
Cell[60208, 1755, 531, 14, 37, "Output",ExpressionUUID->"54e0796a-068f-4ca3-8cbc-a8dcad595235"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60776, 1774, 296, 5, 30, "Input",ExpressionUUID->"39c34f81-66f5-4f89-878f-979d2176847e"],
Cell[61075, 1781, 321, 6, 34, "Output",ExpressionUUID->"a021b585-6ad9-4698-8659-16d217b10c03"]
}, Open  ]],
Cell[61411, 1790, 529, 14, 74, "Input",ExpressionUUID->"86301cad-e96f-4567-98a3-e438c34a23f5"],
Cell[CellGroupData[{
Cell[61965, 1808, 448, 11, 30, "Input",ExpressionUUID->"8c228b22-17cc-400f-b833-50037516ab16"],
Cell[62416, 1821, 441, 10, 34, "Output",ExpressionUUID->"6b297cef-dccf-4808-849c-bef5142194ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62894, 1836, 694, 16, 30, "Input",ExpressionUUID->"95ec018e-479f-4423-97c4-360c9ab3e715"],
Cell[CellGroupData[{
Cell[63613, 1856, 489, 11, 24, "Print",ExpressionUUID->"6de6deef-2bcf-499b-9ed7-35155639afde"],
Cell[64105, 1869, 398, 8, 24, "Print",ExpressionUUID->"7cec4d75-1f6b-4961-8adf-091e92f6b63d"]
}, Open  ]],
Cell[64518, 1880, 380, 8, 34, "Output",ExpressionUUID->"eec3bdcd-d210-42d3-b8ae-48a0999737f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64935, 1893, 212, 4, 30, "Input",ExpressionUUID->"ae9ec805-ef2a-442a-b43f-dc5a22f9d310"],
Cell[65150, 1899, 532, 14, 37, "Output",ExpressionUUID->"83bf2318-ba17-4ff3-8c0d-a169d642d238"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65719, 1918, 295, 5, 30, "Input",ExpressionUUID->"4406c205-6f93-44be-bcfe-72a9864f3fbc"],
Cell[66017, 1925, 324, 6, 34, "Output",ExpressionUUID->"d4845a5d-fad1-4f22-bd26-4682e6ffe97b"]
}, Open  ]],
Cell[66356, 1934, 175, 3, 30, "Input",ExpressionUUID->"36f8dc79-ccec-4802-9e70-1c9b31f06046"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66592, 1944, 377, 8, 68, "Section",ExpressionUUID->"f525d372-ce23-4254-8494-810c984cbba6"],
Cell[66972, 1954, 633, 17, 34, "Input",ExpressionUUID->"7c75571e-27cf-4fd2-abd2-b76026d1efd1"],
Cell[CellGroupData[{
Cell[67630, 1975, 456, 9, 30, "Input",ExpressionUUID->"7b5273b6-937b-477d-8c0a-6e7a5f029a09"],
Cell[68089, 1986, 659, 17, 37, "Output",ExpressionUUID->"4d6f21a9-e562-422f-969f-ce20521bb0e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68785, 2008, 348, 6, 30, "Input",ExpressionUUID->"537357f2-5bbe-45c3-a3ab-86f6e56f4915"],
Cell[69136, 2016, 375, 7, 34, "Output",ExpressionUUID->"c6407899-e2e9-4b5b-9422-14a4b3171f42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69548, 2028, 152, 3, 54, "Subsection",ExpressionUUID->"3038584b-e8fb-4c76-8eb7-fb0d61ff2892"],
Cell[CellGroupData[{
Cell[69725, 2035, 166, 3, 45, "Subsubsection",ExpressionUUID->"7395795c-a437-425f-b578-ea5bceb9ead6"],
Cell[69894, 2040, 401, 10, 73, "Input",ExpressionUUID->"47e43e7d-89cb-457b-953b-d9f0ad7441b0"],
Cell[CellGroupData[{
Cell[70320, 2054, 347, 9, 30, "Input",ExpressionUUID->"19ae6937-cda4-4f7a-9a23-1a0369a357ad"],
Cell[70670, 2065, 489, 12, 34, "Output",ExpressionUUID->"5b727cee-add9-4f25-9891-2dccd0748a0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71196, 2082, 644, 15, 30, "Input",ExpressionUUID->"7a61ead3-1aee-436c-b397-714736a0ca02"],
Cell[CellGroupData[{
Cell[71865, 2101, 471, 11, 24, "Print",ExpressionUUID->"eed8ef18-f8a8-4331-bf83-1e11809670d8"],
Cell[72339, 2114, 383, 8, 24, "Print",ExpressionUUID->"8b9a5f03-eba9-4036-b1ef-3193b355192b"]
}, Open  ]],
Cell[72737, 2125, 358, 8, 34, "Output",ExpressionUUID->"b952eaa3-f47c-40c8-94bb-976cd5861e08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73132, 2138, 186, 3, 30, "Input",ExpressionUUID->"32dd32e1-20c7-47c3-b0fd-4a090753926b"],
Cell[73321, 2143, 772, 23, 53, "Output",ExpressionUUID->"cee7db94-d16c-4ea4-b4ad-9f2bc34910be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74130, 2171, 272, 5, 30, "Input",ExpressionUUID->"ea784088-becf-40cd-b011-64083a31e727"],
Cell[74405, 2178, 274, 5, 34, "Output",ExpressionUUID->"adb944bd-1f38-42e1-8e11-72ba1e28a9fd"]
}, Open  ]],
Cell[74694, 2186, 431, 11, 73, "Input",ExpressionUUID->"978a3ff7-865a-44c7-8463-0f85b4bb9d8a"],
Cell[CellGroupData[{
Cell[75150, 2201, 397, 10, 30, "Input",ExpressionUUID->"c088f60f-1016-40ad-8c45-5e3d099b11a7"],
Cell[75550, 2213, 414, 10, 34, "Output",ExpressionUUID->"b500796c-e020-4ae2-ad72-cd0abe3d9430"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76001, 2228, 696, 16, 30, "Input",ExpressionUUID->"6557dd16-d5e5-4003-96bf-b36fdde8e8c1"],
Cell[CellGroupData[{
Cell[76722, 2248, 464, 11, 24, "Print",ExpressionUUID->"14a9e6fb-188c-48c7-987a-ee8974b05575"],
Cell[77189, 2261, 376, 8, 24, "Print",ExpressionUUID->"c9ba073d-9be2-4724-b456-82bd30d1e104"]
}, Open  ]],
Cell[77580, 2272, 354, 8, 34, "Output",ExpressionUUID->"893bf715-2119-457d-a763-cea945b98f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77971, 2285, 214, 4, 30, "Input",ExpressionUUID->"4831cd16-aa77-4536-b195-77b3753b782f"],
Cell[78188, 2291, 796, 24, 53, "Output",ExpressionUUID->"61c3b76c-c845-45cb-bc1b-afdc3be7c407"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79021, 2320, 292, 5, 30, "Input",ExpressionUUID->"1a9b0e35-423a-481c-a994-90a026e8af1a"],
Cell[79316, 2327, 303, 6, 34, "Output",ExpressionUUID->"6a038d2e-8cfb-4e60-9e2d-9dc69a12f309"]
}, Open  ]],
Cell[79634, 2336, 175, 3, 30, "Input",ExpressionUUID->"e3a4db3c-5f65-4776-8bee-547e68e5bc86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79846, 2344, 215, 4, 45, "Subsubsection",ExpressionUUID->"3f00573e-7bda-4218-9272-61f53da2b923"],
Cell[80064, 2350, 501, 13, 74, "Input",ExpressionUUID->"519f1b5f-309d-4936-9b26-397fed9d4c0c"],
Cell[CellGroupData[{
Cell[80590, 2367, 399, 10, 30, "Input",ExpressionUUID->"1f06dd44-5c8b-42a3-8447-0e96dbda6986"],
Cell[80992, 2379, 484, 12, 34, "Output",ExpressionUUID->"334f8b75-2c9d-427f-a83d-6946ab68385d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81513, 2396, 728, 16, 30, "Input",ExpressionUUID->"1c434150-2cb4-4da7-a54a-472c40188b44"],
Cell[CellGroupData[{
Cell[82266, 2416, 487, 11, 24, "Print",ExpressionUUID->"454d87ed-5c69-4f92-bd47-e9031432e8c5"],
Cell[82756, 2429, 399, 8, 24, "Print",ExpressionUUID->"70d94340-9e28-44b9-a8cb-6ff6d267f524"]
}, Open  ]],
Cell[83170, 2440, 377, 8, 34, "Output",ExpressionUUID->"8ca3c1ab-21e5-4127-9bb9-9c096f1a38a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83584, 2453, 227, 4, 30, "Input",ExpressionUUID->"6d3ef7bc-a188-40b9-80e9-486af111155e"],
Cell[83814, 2459, 781, 22, 37, "Output",ExpressionUUID->"c51f200c-e41f-44f0-aed4-d55c9b450f6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84632, 2486, 315, 6, 30, "Input",ExpressionUUID->"cd79d9af-513a-4558-a2cf-ea1514bdcc07"],
Cell[84950, 2494, 320, 6, 34, "Output",ExpressionUUID->"cbe0f99a-6ccb-4fb7-88e9-616b4190876d"]
}, Open  ]],
Cell[85285, 2503, 546, 13, 74, "Input",ExpressionUUID->"e39bcfdd-6b48-4a98-83aa-c12afc17e38d"],
Cell[CellGroupData[{
Cell[85856, 2520, 448, 11, 30, "Input",ExpressionUUID->"b67f0836-b7b3-491a-bd14-711ddd337cdf"],
Cell[86307, 2533, 512, 12, 34, "Output",ExpressionUUID->"3295046e-8333-4b2f-928b-f1477984a6f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86856, 2550, 776, 16, 30, "Input",ExpressionUUID->"fde9a9c2-f557-4ee8-8d79-8c9613318d05"],
Cell[CellGroupData[{
Cell[87657, 2570, 489, 11, 24, "Print",ExpressionUUID->"a0b56331-8a98-4d75-867e-514be74d924a"],
Cell[88149, 2583, 401, 8, 24, "Print",ExpressionUUID->"565183ce-9e0a-4a35-93eb-a5620ed9c0d9"]
}, Open  ]],
Cell[88565, 2594, 383, 8, 34, "Output",ExpressionUUID->"26ee2425-1e78-4280-8c3c-0d099a4a5586"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88985, 2607, 238, 4, 30, "Input",ExpressionUUID->"7ea52eb2-7446-4cf2-a832-2aceda8677d4"],
Cell[89226, 2613, 776, 22, 37, "Output",ExpressionUUID->"fa931611-7b03-49a1-a711-007bc98b7ed4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90039, 2640, 324, 6, 30, "Input",ExpressionUUID->"8564ae21-839e-46ef-8f1e-c1dbec84a6e8"],
Cell[90366, 2648, 323, 6, 34, "Output",ExpressionUUID->"5cddba00-efe3-4ab9-aeb9-cab2772d5a8e"]
}, Open  ]],
Cell[90704, 2657, 529, 14, 74, "Input",ExpressionUUID->"a3bb9c54-2eb0-4163-829b-f10443d5b862"],
Cell[CellGroupData[{
Cell[91258, 2675, 448, 11, 30, "Input",ExpressionUUID->"89dfef4d-4be2-40d7-828b-8bb7f2a0fa4f"],
Cell[91709, 2688, 439, 10, 34, "Output",ExpressionUUID->"7bac52a6-2f90-48d3-8409-c6e552d3e0cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92185, 2703, 740, 16, 30, "Input",ExpressionUUID->"aef9719e-2b96-41f1-855a-2a061945e34c"],
Cell[CellGroupData[{
Cell[92950, 2723, 487, 11, 24, "Print",ExpressionUUID->"52a22b33-edfb-4310-a0c3-199171611cf9"],
Cell[93440, 2736, 399, 8, 24, "Print",ExpressionUUID->"c0d855b2-d704-4c2a-9b71-544df2af8aa7"]
}, Open  ]],
Cell[93854, 2747, 377, 8, 34, "Output",ExpressionUUID->"4c60883b-36fc-469a-bac1-249213b54cf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94268, 2760, 234, 4, 30, "Input",ExpressionUUID->"a327b2a1-3a72-4edc-9c01-df4601fab3ef"],
Cell[94505, 2766, 777, 22, 37, "Output",ExpressionUUID->"c0454494-132f-4955-9a89-ac602618fffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95319, 2793, 323, 6, 30, "Input",ExpressionUUID->"93fc02b9-a0ca-4382-9bf3-306e4b6f820c"],
Cell[95645, 2801, 320, 6, 34, "Output",ExpressionUUID->"462437fb-149f-49dd-a5b3-902506d8a33e"]
}, Open  ]],
Cell[95980, 2810, 175, 3, 30, "Input",ExpressionUUID->"244ee8b3-0d6f-4278-baaa-1b369f0c0f93"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96216, 2820, 427, 9, 68, "Section",ExpressionUUID->"be3b71c4-df98-4057-a8fa-4494f2c0ebae"],
Cell[96646, 2831, 677, 16, 34, "Input",ExpressionUUID->"6874211d-938a-4e5c-bf39-95356d4f6bc2"],
Cell[CellGroupData[{
Cell[97348, 2851, 477, 8, 30, "Input",ExpressionUUID->"656c1e2b-4c88-4ec3-bbe8-2395b839e4ed"],
Cell[97828, 2861, 746, 19, 37, "Output",ExpressionUUID->"1b13b682-22b9-4ca3-acd9-d01123d6fe80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98611, 2885, 367, 5, 30, "Input",ExpressionUUID->"303324f6-be03-4737-84ad-d1073666087d"],
Cell[98981, 2892, 359, 5, 34, "Output",ExpressionUUID->"6e24c384-4ac3-4be9-b8fe-4cba5eb7f0c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99377, 2902, 152, 3, 54, "Subsection",ExpressionUUID->"02f7f833-c651-4ee5-9dcb-3460705226e6"],
Cell[CellGroupData[{
Cell[99554, 2909, 166, 3, 45, "Subsubsection",ExpressionUUID->"d820fd29-5591-4609-8c8f-eaf76b4eb8af"],
Cell[99723, 2914, 397, 9, 73, "Input",ExpressionUUID->"55ce2afb-f0c6-43b1-ad4f-397b4d040af0"],
Cell[CellGroupData[{
Cell[100145, 2927, 343, 8, 30, "Input",ExpressionUUID->"fba39500-b4ec-44dc-864e-976de69aff2c"],
Cell[100491, 2937, 481, 11, 34, "Output",ExpressionUUID->"41845f8a-3b0a-4e04-a131-3ecff4f0a6b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101009, 2953, 696, 16, 30, "Input",ExpressionUUID->"e2f12c3e-3004-4e26-8c0b-7b32dcbca5b9"],
Cell[CellGroupData[{
Cell[101730, 2973, 467, 11, 24, "Print",ExpressionUUID->"cce8b74d-1200-478f-8fac-7140f41e9e75"],
Cell[102200, 2986, 381, 8, 24, "Print",ExpressionUUID->"4b1a3480-f2b4-4e72-92a5-701fb6b2bc8e"]
}, Open  ]],
Cell[102596, 2997, 360, 8, 34, "Output",ExpressionUUID->"d5cf7bc5-f63a-48f5-9a2a-5f05d4642e7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102993, 3010, 212, 4, 30, "Input",ExpressionUUID->"e36877dc-8e7a-4c84-b25e-1ad2792274f4"],
Cell[103208, 3016, 883, 26, 37, "Output",ExpressionUUID->"848abd38-6e2e-48d4-8a6f-0d7e9d46236c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104128, 3047, 295, 5, 30, "Input",ExpressionUUID->"0e9c3ce8-8951-4695-a417-9dc4bc86e887"],
Cell[104426, 3054, 273, 5, 34, "Output",ExpressionUUID->"b83607cd-3a9c-43f3-bbd0-1b896bb6d759"]
}, Open  ]],
Cell[104714, 3062, 431, 11, 73, "Input",ExpressionUUID->"ce68b23a-fe22-47ad-9c2c-e271543ca4cf"],
Cell[CellGroupData[{
Cell[105170, 3077, 397, 10, 30, "Input",ExpressionUUID->"d89cc5a5-4e98-4cb6-b54b-e636dd8ac700"],
Cell[105570, 3089, 414, 9, 34, "Output",ExpressionUUID->"01306ecc-c357-45cb-8aea-334c309e84d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106021, 3103, 745, 16, 30, "Input",ExpressionUUID->"0d95a81e-674e-41b8-a62f-396500cc0874"],
Cell[CellGroupData[{
Cell[106791, 3123, 458, 10, 24, "Print",ExpressionUUID->"40416e17-61ec-41cb-8d14-81b6e3916505"],
Cell[107252, 3135, 370, 7, 24, "Print",ExpressionUUID->"269effd1-35d9-4d2e-9880-34449ec1a2c3"]
}, Open  ]],
Cell[107637, 3145, 349, 7, 34, "Output",ExpressionUUID->"3cbc5854-8aef-4bdf-a66b-83bc3a1a0b35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108023, 3157, 237, 4, 30, "Input",ExpressionUUID->"aa916dc8-04ff-4f20-be0a-3ac58e24889e"],
Cell[108263, 3163, 901, 26, 37, "Output",ExpressionUUID->"fd0cce1e-bb5f-4d19-99d5-dba10911fbf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109201, 3194, 321, 6, 30, "Input",ExpressionUUID->"da9e1dc6-84e2-4785-969b-ed24de1a29bc"],
Cell[109525, 3202, 296, 5, 34, "Output",ExpressionUUID->"e2acaff0-b74a-44b2-898d-1075cfc89e82"]
}, Open  ]],
Cell[109836, 3210, 175, 3, 30, "Input",ExpressionUUID->"1f358641-0a9b-4333-a0e7-83fbaa6ca188"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110048, 3218, 215, 4, 45, "Subsubsection",ExpressionUUID->"9b6151bd-0158-46ad-bb6f-c92485e27ac7"],
Cell[110266, 3224, 501, 13, 74, "Input",ExpressionUUID->"38708fa4-f6bf-4cee-9ad1-ac7a84ba7e27"],
Cell[CellGroupData[{
Cell[110792, 3241, 399, 10, 30, "Input",ExpressionUUID->"e34951a6-15b0-4099-bacd-e7c7c53839fe"],
Cell[111194, 3253, 482, 11, 34, "Output",ExpressionUUID->"a160d847-9f2d-450f-8c0e-5f2ec16925f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111713, 3269, 781, 17, 30, "Input",ExpressionUUID->"cc31f7cf-8f19-4446-a3ce-20d442c7f717"],
Cell[CellGroupData[{
Cell[112519, 3290, 480, 10, 24, "Print",ExpressionUUID->"f64ffe24-2331-4824-ba06-c0e381ed457a"],
Cell[113002, 3302, 394, 7, 24, "Print",ExpressionUUID->"8d8d462d-f9d4-4b10-9abe-502c2c0d4345"]
}, Open  ]],
Cell[113411, 3312, 374, 7, 34, "Output",ExpressionUUID->"a265618c-6001-47fc-bed7-6e9e31ecedb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113822, 3324, 227, 4, 30, "Input",ExpressionUUID->"d265a702-caf7-40d0-b189-d05709f44493"],
Cell[114052, 3330, 827, 23, 37, "Output",ExpressionUUID->"9431f014-f734-472c-8499-a3910e79a373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114916, 3358, 315, 6, 30, "Input",ExpressionUUID->"920ea98d-17c5-4d1a-a54a-82f5138f4657"],
Cell[115234, 3366, 315, 5, 34, "Output",ExpressionUUID->"b0052323-d56a-4e5c-a69d-9c2ae10e5a4c"]
}, Open  ]],
Cell[115564, 3374, 546, 13, 74, "Input",ExpressionUUID->"30c25d93-605d-443e-98c5-128da65d5a2b"],
Cell[CellGroupData[{
Cell[116135, 3391, 448, 11, 30, "Input",ExpressionUUID->"2bcf1ecc-cef3-46d5-bd46-e2fc9662da48"],
Cell[116586, 3404, 506, 12, 34, "Output",ExpressionUUID->"1dd1d04a-3301-4b69-a857-65babcfefd55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117129, 3421, 831, 17, 30, "Input",ExpressionUUID->"525fcaef-4406-41d2-9355-083b514c0d1a"],
Cell[CellGroupData[{
Cell[117985, 3442, 482, 10, 24, "Print",ExpressionUUID->"08756753-1113-4a46-97cb-685338079b25"],
Cell[118470, 3454, 394, 7, 24, "Print",ExpressionUUID->"42bd96a0-a1d5-45a5-be3f-04ebf4435b7d"]
}, Open  ]],
Cell[118879, 3464, 374, 7, 34, "Output",ExpressionUUID->"94e488ff-d48f-4b96-8fac-17ecb874e502"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119290, 3476, 261, 4, 30, "Input",ExpressionUUID->"c92d9f65-8f84-4d4b-b78e-f9bf56af880c"],
Cell[119554, 3482, 822, 23, 37, "Output",ExpressionUUID->"c518e2b8-c248-4ad8-94f7-749e0cb4ac34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120413, 3510, 347, 6, 30, "Input",ExpressionUUID->"f0098e95-f791-4fae-89c9-2fe124862302"],
Cell[120763, 3518, 314, 5, 34, "Output",ExpressionUUID->"ae23142d-8ca6-419a-a0aa-cf682ba0b6fb"]
}, Open  ]],
Cell[121092, 3526, 529, 14, 74, "Input",ExpressionUUID->"7bbc438d-9421-4986-9779-620466bed4b5"],
Cell[CellGroupData[{
Cell[121646, 3544, 448, 11, 30, "Input",ExpressionUUID->"bc3d12ad-0a63-46bd-939a-4f0c4b818f30"],
Cell[122097, 3557, 430, 9, 34, "Output",ExpressionUUID->"c29d5247-5fd3-490e-80e7-be9336ca0311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122564, 3571, 792, 17, 30, "Input",ExpressionUUID->"34f50517-d543-440e-95c0-8e159d43a712"],
Cell[CellGroupData[{
Cell[123381, 3592, 482, 10, 24, "Print",ExpressionUUID->"be600d74-c419-44fc-bc36-19c9b160a3a1"],
Cell[123866, 3604, 394, 7, 24, "Print",ExpressionUUID->"8dbdae93-117c-488d-937f-b6c846052088"]
}, Open  ]],
Cell[124275, 3614, 371, 7, 34, "Output",ExpressionUUID->"00ef956c-b8e8-44e9-93a1-1ba1dc16ffe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124683, 3626, 257, 4, 30, "Input",ExpressionUUID->"709f8e54-d667-4ca0-b2e5-b96d325f20f5"],
Cell[124943, 3632, 821, 23, 37, "Output",ExpressionUUID->"97c625d0-ee54-48d3-927b-09f5e272a04f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125801, 3660, 348, 6, 30, "Input",ExpressionUUID->"07a84262-9674-48f0-b5e8-61aad1833978"],
Cell[126152, 3668, 313, 5, 34, "Output",ExpressionUUID->"67cb3212-edac-4085-b707-1b9cc30adab6"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126550, 3682, 358, 6, 69, "Chapter",ExpressionUUID->"25f49801-acef-43dd-b7b6-284184741a8c"],
Cell[CellGroupData[{
Cell[126933, 3692, 3074, 69, 304, "Input",ExpressionUUID->"5e8f1d7c-7b8e-4ab5-ad83-3b8f4be9c045"],
Cell[130010, 3763, 1074, 27, 56, "Output",ExpressionUUID->"d49f6fb3-38da-4ecc-88b3-c0fd380f43b4"]
}, Open  ]],
Cell[131099, 3793, 1907, 48, 241, "Input",ExpressionUUID->"b1132335-d490-4c8b-83e0-4151582c4174"],
Cell[CellGroupData[{
Cell[133031, 3845, 331, 8, 68, "Section",ExpressionUUID->"2c76d5a5-dc79-4521-a6b4-b918a9505e2c"],
Cell[133365, 3855, 2135, 56, 77, "Input",ExpressionUUID->"68a1f599-1075-4cb5-88e9-2e7581f29f5e"],
Cell[135503, 3913, 588, 11, 30, "Input",ExpressionUUID->"5b1611e2-14e8-4e43-a587-b05aa0f36e3a"],
Cell[CellGroupData[{
Cell[136116, 3928, 365, 5, 30, "Input",ExpressionUUID->"df3795e2-5723-4f9e-8dcb-61a736c3be4b"],
Cell[136484, 3935, 468, 7, 34, "Output",ExpressionUUID->"792ee583-3410-4ec6-addb-9f45d0a9133b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136989, 3947, 165, 3, 54, "Subsection",ExpressionUUID->"dbfb01a8-07f4-4e32-88e0-9eafcb2dbda9"],
Cell[137157, 3952, 2387, 66, 136, "Input",ExpressionUUID->"de0cb1f5-63fe-4ef0-a9e3-18ead811cfbd"],
Cell[CellGroupData[{
Cell[139569, 4022, 1384, 39, 157, "Input",ExpressionUUID->"849fbde5-5139-48be-9a87-6ee64ae76349"],
Cell[CellGroupData[{
Cell[140978, 4065, 321, 8, 24, "Print",ExpressionUUID->"40d37544-8cc5-40a2-ac21-96f9d55b42ce"],
Cell[141302, 4075, 230, 5, 24, "Print",ExpressionUUID->"7a1838e8-7c3b-4693-a192-76edb5233942"],
Cell[141535, 4082, 321, 8, 24, "Print",ExpressionUUID->"b20cc71d-e1c2-473b-b046-5802e055da70"],
Cell[141859, 4092, 231, 5, 24, "Print",ExpressionUUID->"de2c5d02-f604-428e-b903-291e216a36a7"],
Cell[142093, 4099, 323, 8, 24, "Print",ExpressionUUID->"e7ea15e9-6db2-450c-a068-3bb3240f8ee8"],
Cell[142419, 4109, 233, 5, 24, "Print",ExpressionUUID->"c1ea48d5-bf3a-473c-a199-c10513dd4509"],
Cell[142655, 4116, 321, 8, 24, "Print",ExpressionUUID->"262c4bcd-940d-4fb0-b337-78c92771e60c"]
}, Open  ]],
Cell[142991, 4127, 359, 9, 24, "Message",ExpressionUUID->"557881ee-a471-434c-ac94-9aa4c9427272"],
Cell[CellGroupData[{
Cell[143375, 4140, 231, 5, 24, "Print",ExpressionUUID->"e1bfb24e-5b91-40a6-bfa2-beb2d1cd847a"],
Cell[143609, 4147, 323, 8, 24, "Print",ExpressionUUID->"3e5a4e62-cdcb-41f6-9ef8-b2a3454893aa"]
}, Open  ]],
Cell[143947, 4158, 361, 9, 24, "Message",ExpressionUUID->"4c181982-6841-45d7-9bb4-9d2dcea615f7"],
Cell[CellGroupData[{
Cell[144333, 4171, 231, 5, 24, "Print",ExpressionUUID->"514a8133-49ad-4a71-9181-7b2e11e1af24"],
Cell[144567, 4178, 320, 8, 24, "Print",ExpressionUUID->"535c6ffd-7d46-4d0b-8414-14eb9699866d"]
}, Open  ]],
Cell[144902, 4189, 359, 9, 24, "Message",ExpressionUUID->"aeae2d9f-08c4-4a53-b046-c9924f00afa9"],
Cell[145264, 4200, 231, 5, 24, "Print",ExpressionUUID->"f7008c1a-c005-41c7-8386-c44536022a21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145532, 4210, 472, 10, 30, "Input",ExpressionUUID->"c38618f4-0e7a-473e-b3f7-8140a9371a81"],
Cell[146007, 4222, 394, 8, 34, "Output",ExpressionUUID->"3731d220-752a-48d4-8d01-c750d2f2b126"]
}, Open  ]],
Cell[146416, 4233, 230, 4, 30, "Input",ExpressionUUID->"341efe84-7c5d-4cb0-a69f-44b4c6a9cd6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146683, 4242, 152, 3, 54, "Subsection",ExpressionUUID->"2ce7ea73-b64b-413f-936e-4239d29ec430"],
Cell[CellGroupData[{
Cell[146860, 4249, 166, 3, 45, "Subsubsection",ExpressionUUID->"f494d88b-919a-4284-b3ca-3375025f31c2"],
Cell[147029, 4254, 454, 11, 73, "Input",ExpressionUUID->"8622182f-37d0-491e-8d50-fbfc438aa7b3"],
Cell[CellGroupData[{
Cell[147508, 4269, 468, 11, 30, "Input",ExpressionUUID->"c733d30f-c382-4df8-8f7c-d384030c4a20"],
Cell[147979, 4282, 1233, 29, 56, "Output",ExpressionUUID->"f56731ce-82ad-441f-a966-eacfb28e060c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149249, 4316, 646, 15, 30, "Input",ExpressionUUID->"ec886149-53a8-4044-be66-6fcbe6fe0150"],
Cell[CellGroupData[{
Cell[149920, 4335, 348, 8, 24, "Print",ExpressionUUID->"2d12c2ab-032a-4913-abac-e2700779361a"],
Cell[150271, 4345, 260, 5, 24, "Print",ExpressionUUID->"1809cba3-1b28-43fb-a1c6-a908f9e3c0bc"]
}, Open  ]],
Cell[150546, 4353, 456, 9, 34, "Output",ExpressionUUID->"6cafcdd2-abcc-4102-826a-a6aace8ee522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151039, 4367, 297, 6, 30, "Input",ExpressionUUID->"dd1d3bb7-08e4-4ace-9ff8-1d56d2c4f04b"],
Cell[151339, 4375, 422, 7, 34, "Output",ExpressionUUID->"e3a4c340-a847-412f-857b-1ca46467bcbe"]
}, Open  ]],
Cell[151776, 4385, 468, 11, 73, "Input",ExpressionUUID->"2d391a77-4a99-4887-a669-f685caaef14b"],
Cell[CellGroupData[{
Cell[152269, 4400, 466, 11, 30, "Input",ExpressionUUID->"e7225a2a-b5ed-45a8-ad19-fda42de3e0c5"],
Cell[152738, 4413, 1247, 31, 56, "Output",ExpressionUUID->"1e3af42e-5f13-42fc-b9c8-95bba365e2e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154022, 4449, 694, 16, 30, "Input",ExpressionUUID->"7929ee2f-0e17-4c78-8091-0fcb68fbd383"],
Cell[CellGroupData[{
Cell[154741, 4469, 344, 8, 24, "Print",ExpressionUUID->"c2a55565-09d6-4696-81d1-ece52afa3538"],
Cell[155088, 4479, 255, 5, 24, "Print",ExpressionUUID->"bfdb2b9d-77c0-4da1-ab4b-541609ee3cd3"]
}, Open  ]],
Cell[155358, 4487, 425, 9, 34, "Output",ExpressionUUID->"cf7cc34a-9225-4530-9670-cba6e8c2f428"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155820, 4501, 322, 6, 30, "Input",ExpressionUUID->"72a03603-03bb-4267-a7c4-8bdee3d07900"],
Cell[156145, 4509, 372, 7, 34, "Output",ExpressionUUID->"89431626-44f1-4808-8a54-f39bd52569aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156566, 4522, 239, 4, 45, "Subsubsection",ExpressionUUID->"7050e1db-271a-44fa-92e6-2dc6fc43f7b4"],
Cell[156808, 4528, 543, 13, 74, "Input",ExpressionUUID->"b182f1c5-a39b-4682-8d03-035f29c4529e"],
Cell[CellGroupData[{
Cell[157376, 4545, 542, 12, 30, "Input",ExpressionUUID->"e519fa96-d1f5-4cd1-be76-2d5a77d1fa43"],
Cell[157921, 4559, 892, 19, 34, "Output",ExpressionUUID->"0b92717f-23a7-4a8c-a33a-034dbb2ef53a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158850, 4583, 534, 14, 52, "Input",ExpressionUUID->"3eb612ca-387e-4bf9-9854-f3b931fe5ffa"],
Cell[CellGroupData[{
Cell[159409, 4601, 473, 11, 24, "Print",ExpressionUUID->"da52e654-b2a0-4a22-a0ef-025aba69920d"],
Cell[159885, 4614, 385, 8, 24, "Print",ExpressionUUID->"2104956b-6b12-4ecb-b678-cf0d78cae357"]
}, Open  ]],
Cell[160285, 4625, 361, 8, 34, "Output",ExpressionUUID->"4ea00016-a4ab-4bcf-835f-441fa368ab4c"],
Cell[160649, 4635, 304, 6, 34, "Output",ExpressionUUID->"eeacf4c0-bb93-4782-9b30-56be2c2cf994"]
}, Open  ]],
Cell[160968, 4644, 594, 14, 74, "Input",ExpressionUUID->"e36f6d8c-845e-4f88-8590-0ecaeba3a5a4"],
Cell[CellGroupData[{
Cell[161587, 4662, 590, 12, 30, "Input",ExpressionUUID->"f34007a1-7d2b-45bc-838e-f61ad44e2040"],
Cell[162180, 4676, 1277, 29, 56, "Output",ExpressionUUID->"db5d1888-4829-4c3a-a41a-ea3cd7e7c19c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163494, 4710, 733, 15, 30, "Input",ExpressionUUID->"3ca89534-9731-459b-9ba8-ae0d68632952"],
Cell[CellGroupData[{
Cell[164252, 4729, 564, 12, 24, "Print",ExpressionUUID->"e7b4830a-4584-48e2-9d6e-0ad3cd185f05"],
Cell[164819, 4743, 474, 9, 24, "Print",ExpressionUUID->"f318dfd7-617c-4970-b5cd-56a397a17fce"]
}, Open  ]],
Cell[165308, 4755, 454, 9, 34, "Output",ExpressionUUID->"3633279e-9d64-44f0-b952-6638ee6d17be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165799, 4769, 320, 6, 30, "Input",ExpressionUUID->"cdc02b76-c692-427b-8e7b-57256daf2845"],
Cell[166122, 4777, 422, 7, 34, "Output",ExpressionUUID->"e6cb940b-0633-408c-9069-3f19e7cfee9f"]
}, Open  ]],
Cell[166559, 4787, 564, 13, 74, "Input",ExpressionUUID->"ef96d615-2a19-4531-ad5b-f4e34e538680"],
Cell[CellGroupData[{
Cell[167148, 4804, 514, 11, 30, "Input",ExpressionUUID->"0fd36789-4f78-49c9-b757-013f58068043"],
Cell[167665, 4817, 1110, 28, 34, "Output",ExpressionUUID->"2e46d31f-ccd1-46eb-bc2c-c8838bc07dbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168812, 4850, 741, 16, 30, "Input",ExpressionUUID->"4ec23ae2-9054-4cb0-b039-0fddf1ec799c"],
Cell[CellGroupData[{
Cell[169578, 4870, 543, 12, 24, "Print",ExpressionUUID->"fec02b1c-96df-44da-89dd-672f405dc635"],
Cell[170124, 4884, 453, 9, 24, "Print",ExpressionUUID->"e2ccaeb0-ecea-409a-855a-bdfa086a31d6"]
}, Open  ]],
Cell[170592, 4896, 433, 9, 34, "Output",ExpressionUUID->"f833c7c4-2fbf-4cc4-8d33-b51a1b111312"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171062, 4910, 347, 6, 30, "Input",ExpressionUUID->"f2592b1c-6b28-439e-b433-adaf2f4cda85"],
Cell[171412, 4918, 376, 7, 34, "Output",ExpressionUUID->"2af2b71f-bf28-44ba-9b52-b4ed638c5279"]
}, Open  ]],
Cell[171803, 4928, 201, 4, 30, "Input",ExpressionUUID->"d75cc6e0-2b57-4bdb-90e9-f7ad71c7bf44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172041, 4937, 263, 4, 45, "Subsubsection",ExpressionUUID->"1dcc0390-a0f6-4b88-8aa9-8c2519fd9621"],
Cell[172307, 4943, 592, 14, 74, "Input",ExpressionUUID->"94e6e35f-ef31-48b4-9e66-56411d77a7a2"],
Cell[CellGroupData[{
Cell[172924, 4961, 590, 12, 30, "Input",ExpressionUUID->"7ed9edf8-2aa0-4b37-b32f-a7b25ce9851d"],
Cell[173517, 4975, 946, 20, 34, "Output",ExpressionUUID->"64af2e0d-20f6-455c-a211-d0633dc944da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174500, 5000, 534, 14, 52, "Input",ExpressionUUID->"737fd6b9-3a17-4745-a037-24c915cce925"],
Cell[CellGroupData[{
Cell[175059, 5018, 519, 11, 24, "Print",ExpressionUUID->"2285c47b-c689-4d85-b154-d0fb9b77c7ea"],
Cell[175581, 5031, 429, 8, 24, "Print",ExpressionUUID->"85f0471f-df15-446f-9f11-b1634f0e407a"]
}, Open  ]],
Cell[176025, 5042, 406, 8, 34, "Output",ExpressionUUID->"ec016f26-1551-4f70-baef-9d18b67fd7f1"],
Cell[176434, 5052, 350, 6, 34, "Output",ExpressionUUID->"2e5f0bfe-9b8d-49db-ab7d-96e90b2b3566"]
}, Open  ]],
Cell[176799, 5061, 643, 15, 74, "Input",ExpressionUUID->"8f3a6f2b-77bb-48e4-a672-107abdf33505"],
Cell[CellGroupData[{
Cell[177467, 5080, 644, 13, 30, "Input",ExpressionUUID->"4a40bcd7-259f-414c-9623-fdb47014f64c"],
Cell[178114, 5095, 1209, 27, 34, "Output",ExpressionUUID->"d710be85-8b6b-4ed9-891b-dee1d6ba370e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179360, 5127, 796, 16, 30, "Input",ExpressionUUID->"24960b9e-7765-4dcc-997f-7336794fc852"],
Cell[CellGroupData[{
Cell[180181, 5147, 644, 13, 24, "Print",ExpressionUUID->"91423f96-f347-4a63-b4d0-1e6864622f77"],
Cell[180828, 5162, 552, 10, 24, "Print",ExpressionUUID->"2bfec1f8-ce2b-49c3-93d4-f5e813312f3a"]
}, Open  ]],
Cell[181395, 5175, 524, 10, 34, "Output",ExpressionUUID->"412923fe-73f5-4527-9e27-c45952b19f69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181956, 5190, 386, 7, 30, "Input",ExpressionUUID->"58c7e9d4-756c-45d6-9eaa-c9fa83929be0"],
Cell[182345, 5199, 494, 8, 34, "Output",ExpressionUUID->"adcdae31-1566-42f8-815b-3ed0fa35997a"]
}, Open  ]],
Cell[182854, 5210, 687, 15, 74, "Input",ExpressionUUID->"2f73cc73-d813-4504-bff3-bf05a6dbb6f2"],
Cell[CellGroupData[{
Cell[183566, 5229, 694, 14, 30, "Input",ExpressionUUID->"680dd882-1f76-4fc5-a61e-49e4901369a5"],
Cell[184263, 5245, 1441, 34, 56, "Output",ExpressionUUID->"07cddf9a-cb3a-43c0-b737-c6b09c05c499"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185741, 5284, 806, 16, 30, "Input",ExpressionUUID->"e2fd2386-18e0-4a1f-a8f4-bd8bf923d3b7"],
Cell[CellGroupData[{
Cell[186572, 5304, 638, 13, 24, "Print",ExpressionUUID->"7fd0609d-dbf6-4ea4-a917-a2ed084cf711"],
Cell[187213, 5319, 550, 10, 24, "Print",ExpressionUUID->"c9e3141f-1051-49ab-ad64-aa7b9c311b79"]
}, Open  ]],
Cell[187778, 5332, 527, 10, 34, "Output",ExpressionUUID->"ce6e31bb-095b-4633-b24f-b75af7209ff0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188342, 5347, 346, 7, 30, "Input",ExpressionUUID->"4d8db59a-55d7-4df7-a518-fa0f5061438d"],
Cell[188691, 5356, 496, 8, 34, "Output",ExpressionUUID->"5aee90f2-951b-4f88-92f2-12159a85933a"]
}, Open  ]],
Cell[189202, 5367, 615, 14, 74, "Input",ExpressionUUID->"e4bbfb49-da60-4187-b297-abffebb9332a"],
Cell[CellGroupData[{
Cell[189842, 5385, 565, 12, 30, "Input",ExpressionUUID->"6fa0ac29-0cde-4578-a259-7ee376b4401b"],
Cell[190410, 5399, 1086, 25, 34, "Output",ExpressionUUID->"c3b69c28-0589-4301-8db8-47edec39b76c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191533, 5429, 792, 17, 30, "Input",ExpressionUUID->"8410d23c-efb3-4861-9079-6a8558599f41"],
Cell[CellGroupData[{
Cell[192350, 5450, 611, 13, 24, "Print",ExpressionUUID->"d1b518c1-0749-45aa-b56b-acc477152617"],
Cell[192964, 5465, 523, 10, 24, "Print",ExpressionUUID->"130c6857-8210-4f91-98e1-56f7fb85e69a"]
}, Open  ]],
Cell[193502, 5478, 505, 10, 34, "Output",ExpressionUUID->"31ed37bc-14bc-47a7-9fa4-69c2b4bd40d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194044, 5493, 369, 6, 30, "Input",ExpressionUUID->"f33fa15d-8f2f-43a8-a29b-26212b719330"],
Cell[194416, 5501, 452, 8, 34, "Output",ExpressionUUID->"bcbf6a7c-0213-4fbc-b663-c40aeb0e4179"]
}, Open  ]],
Cell[194883, 5512, 205, 4, 30, "Input",ExpressionUUID->"d61174bc-2959-49b3-8055-d4c4fed71081"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195125, 5521, 313, 5, 45, "Subsubsection",ExpressionUUID->"3f4dfd1f-8d4c-42e9-a1dc-f6fb94301165"],
Cell[195441, 5528, 661, 15, 74, "Input",ExpressionUUID->"b7f4f79e-9308-478a-9fe2-14bafec7cd10"],
Cell[CellGroupData[{
Cell[196127, 5547, 640, 13, 30, "Input",ExpressionUUID->"c1692774-dc6c-49ec-978d-2e3f9c47997b"],
Cell[196770, 5562, 986, 20, 34, "Output",ExpressionUUID->"59083f71-51b0-473e-86a3-6277529dcbcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197793, 5587, 534, 14, 52, "Input",ExpressionUUID->"488b7779-ec9b-4415-a578-b7a298c648d5"],
Cell[CellGroupData[{
Cell[198352, 5605, 544, 12, 24, "Print",ExpressionUUID->"efdebc73-3fb8-4d8b-b2bf-651d50d36270"],
Cell[198899, 5619, 453, 9, 24, "Print",ExpressionUUID->"599daf71-2cfd-4906-ac49-d8c3953ad630"]
}, Open  ]],
Cell[199367, 5631, 431, 9, 34, "Output",ExpressionUUID->"7b65454f-c2e3-4ac6-829a-9afa70998d7b"],
Cell[199801, 5642, 373, 7, 34, "Output",ExpressionUUID->"504b5d6f-8bc1-444b-b722-c240b2331d1b"]
}, Open  ]],
Cell[200189, 5652, 708, 15, 74, "Input",ExpressionUUID->"f1906750-9e2d-4b88-8345-2a9396ac00ea"],
Cell[CellGroupData[{
Cell[200922, 5671, 694, 14, 30, "Input",ExpressionUUID->"8a0e0a91-73da-4b0d-8197-cf9298298a6e"],
Cell[201619, 5687, 1145, 24, 34, "Output",ExpressionUUID->"e80f2e13-4bfc-43a2-95e5-e62fe7d4d316"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202801, 5716, 796, 16, 30, "Input",ExpressionUUID->"718fa695-e175-4fd4-b29e-a1d61b4551ea"],
Cell[CellGroupData[{
Cell[203622, 5736, 663, 13, 24, "Print",ExpressionUUID->"392973f6-8039-4934-8ccb-185d9997bdac"],
Cell[204288, 5751, 571, 10, 24, "Print",ExpressionUUID->"4e125afe-41e2-4937-8a66-28ae241cf429"]
}, Open  ]],
Cell[204874, 5764, 546, 10, 34, "Output",ExpressionUUID->"8e35e617-e4c9-4a21-9524-d49c25ec3329"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205457, 5779, 386, 7, 30, "Input",ExpressionUUID->"966f0b5b-72e3-4422-9715-d4549cad2363"],
Cell[205846, 5788, 520, 9, 34, "Output",ExpressionUUID->"31257941-45ab-4924-96e9-f1347cabca7f"]
}, Open  ]],
Cell[206381, 5800, 758, 16, 74, "Input",ExpressionUUID->"3a554535-72f2-455e-8411-ea11055dbced"],
Cell[CellGroupData[{
Cell[207164, 5820, 741, 14, 30, "Input",ExpressionUUID->"3ebfcd5e-70d5-4ad4-a1af-b62805203471"],
Cell[207908, 5836, 1255, 28, 34, "Output",ExpressionUUID->"067b1c20-868e-4b1f-a67d-92454834e93d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209200, 5869, 848, 17, 30, "Input",ExpressionUUID->"0198ecd8-80c1-45fc-a214-0d85f06a68f9"],
Cell[CellGroupData[{
Cell[210073, 5890, 692, 14, 24, "Print",ExpressionUUID->"0393f67e-a906-464f-80de-8ca9c24a2af6"],
Cell[210768, 5906, 602, 11, 24, "Print",ExpressionUUID->"0bf4bce0-7249-4f56-97aa-3369c0ed8d7f"]
}, Open  ]],
Cell[211385, 5920, 572, 11, 34, "Output",ExpressionUUID->"f9474cfd-5823-4e56-bb70-59d27f1adaa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211994, 5936, 438, 8, 30, "Input",ExpressionUUID->"b3191b01-ad13-4a75-bc40-34ad6020e3cd"],
Cell[212435, 5946, 537, 9, 34, "Output",ExpressionUUID->"52a45732-9b12-43ee-9eaf-3f78dd0f7e43"]
}, Open  ]],
Cell[212987, 5958, 756, 16, 74, "Input",ExpressionUUID->"6a4dc198-7c94-4bb0-b605-32337355d385"],
Cell[CellGroupData[{
Cell[213768, 5978, 745, 14, 30, "Input",ExpressionUUID->"a1d29567-b021-4538-9828-defe5ff47475"],
Cell[214516, 5994, 1152, 24, 34, "Output",ExpressionUUID->"dc8695c4-9b37-476d-ad88-2817258b1ec2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215705, 6023, 492, 12, 52, "Input",ExpressionUUID->"2027c38b-24fc-4155-953e-f175b5de5df1"],
Cell[CellGroupData[{
Cell[216222, 6039, 446, 10, 24, "Print",ExpressionUUID->"cbba99b4-e783-4f40-a28e-f892fd24993d"],
Cell[216671, 6051, 354, 7, 24, "Print",ExpressionUUID->"8569c45f-c9a4-46f2-9188-f0b641daefb9"]
}, Open  ]],
Cell[217040, 6061, 334, 7, 34, "Output",ExpressionUUID->"e69eb39f-1ff8-4869-b8cc-1f18f83612d8"],
Cell[217377, 6070, 280, 5, 34, "Output",ExpressionUUID->"89a7a517-6f5b-4d17-8037-2fd4e1fed4e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217694, 6080, 1144, 26, 94, "Input",ExpressionUUID->"daf0523f-f777-4311-9d0d-98a3935fbb64"],
Cell[218841, 6108, 1505, 34, 56, "Output",ExpressionUUID->"92863f62-c3dd-41ac-ae92-b04962345af5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220383, 6147, 550, 14, 52, "Input",ExpressionUUID->"e07f8b90-e564-4636-84fc-16d33ba953e2"],
Cell[CellGroupData[{
Cell[220958, 6165, 498, 10, 24, "Print",ExpressionUUID->"029b56cc-6fb5-459a-a294-f4d8f270dafd"],
Cell[221459, 6177, 406, 7, 24, "Print",ExpressionUUID->"ff2f8d85-8459-4b86-bd94-5670ca39b478"]
}, Open  ]],
Cell[221880, 6187, 386, 7, 34, "Output",ExpressionUUID->"60e8a0d7-742f-45bc-99c8-38f56c9b2ae3"],
Cell[222269, 6196, 328, 5, 34, "Output",ExpressionUUID->"c46e0a95-22b0-4d09-bc9d-7fe70b90a6a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222634, 6206, 1142, 26, 94, "Input",ExpressionUUID->"f4e047d5-73f5-43b3-ae81-85481b487321"],
Cell[223779, 6234, 1535, 35, 56, "Output",ExpressionUUID->"be7fc4e7-7ff4-453b-9806-854124ea62bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225351, 6274, 615, 15, 52, "Input",ExpressionUUID->"8690b0ba-3cc6-4d27-be2f-04b3f94e9a67"],
Cell[CellGroupData[{
Cell[225991, 6293, 522, 11, 24, "Print",ExpressionUUID->"bef3c93f-fd5b-47a1-8508-3fea26bd3a19"],
Cell[226516, 6306, 432, 8, 24, "Print",ExpressionUUID->"3566781c-86da-4bf3-8cdd-594686738b9b"]
}, Open  ]],
Cell[226963, 6317, 410, 8, 34, "Output",ExpressionUUID->"4a8e037a-f053-457b-ae44-18219bc6cd5c"],
Cell[227376, 6327, 354, 6, 34, "Output",ExpressionUUID->"9cec2f4b-ad44-4b02-bb98-ed35b3ae47ab"]
}, Open  ]],
Cell[227745, 6336, 686, 16, 74, "Input",ExpressionUUID->"4f5ff9fc-223b-4e1d-b40b-391686fdf41d"],
Cell[CellGroupData[{
Cell[228456, 6356, 614, 13, 30, "Input",ExpressionUUID->"cd774762-6d47-4cd9-b91a-053ed82f44db"],
Cell[229073, 6371, 1120, 26, 34, "Output",ExpressionUUID->"1ef730f0-b1f7-437b-b4f9-17456814866a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230230, 6402, 839, 18, 30, "Input",ExpressionUUID->"2689f1b0-28c1-4f0e-b9ba-50a65209398b"],
Cell[CellGroupData[{
Cell[231094, 6424, 631, 13, 24, "Print",ExpressionUUID->"cf44d455-4fc7-4143-9553-d76a39685ca3"],
Cell[231728, 6439, 543, 10, 24, "Print",ExpressionUUID->"ebda7886-5643-4211-ad83-d419774d6df8"]
}, Open  ]],
Cell[232286, 6452, 526, 10, 34, "Output",ExpressionUUID->"a9cbd113-3167-4efe-a838-99758e727f47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232849, 6467, 394, 7, 30, "Input",ExpressionUUID->"6f46b9ed-79c2-47ce-afc0-6d1dc21e5450"],
Cell[233246, 6476, 473, 8, 34, "Output",ExpressionUUID->"2a0adc66-6d49-4a3f-b1c1-6df8e14c5c62"]
}, Open  ]],
Cell[233734, 6487, 202, 4, 30, "Input",ExpressionUUID->"c1cebd48-fdee-4b65-9737-82c9edd1171c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233997, 6498, 465, 11, 68, "Section",ExpressionUUID->"7c6cbc52-74b1-49f3-992d-414839f2bc36"],
Cell[234465, 6511, 2139, 57, 77, "Input",ExpressionUUID->"6d3951ea-a0e5-4e7f-94bf-9e8c0c62444f"],
Cell[236607, 6570, 794, 15, 30, "Input",ExpressionUUID->"b2d27036-de64-4752-ab25-fdefb2c22576"],
Cell[CellGroupData[{
Cell[237426, 6589, 369, 6, 30, "Input",ExpressionUUID->"90a3cbd4-1252-4694-8746-e5fc2d3aa1b4"],
Cell[237798, 6597, 442, 7, 34, "Output",ExpressionUUID->"2234874d-418d-4ec2-9304-8826c3368ea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238277, 6609, 165, 3, 54, "Subsection",ExpressionUUID->"2dd6e317-ea53-4b42-b978-fe2548fae9c5"],
Cell[238445, 6614, 2167, 60, 136, "Input",ExpressionUUID->"d1a28bce-a422-48de-86df-a241cafdb718"],
Cell[CellGroupData[{
Cell[240637, 6678, 1638, 48, 157, "Input",ExpressionUUID->"b4aa1074-20b2-42e7-8c2c-701414b985e9"],
Cell[CellGroupData[{
Cell[242300, 6730, 372, 9, 24, "Print",ExpressionUUID->"86a4eae2-e885-4de3-9906-558697f79d20"],
Cell[242675, 6741, 282, 6, 24, "Print",ExpressionUUID->"5e1d867d-b75f-4206-9d74-3863efc37765"],
Cell[242960, 6749, 372, 9, 24, "Print",ExpressionUUID->"f3026cdf-6e85-49e1-8621-57b77c7144b4"],
Cell[243335, 6760, 282, 6, 24, "Print",ExpressionUUID->"442d4c54-34ad-4baf-8836-e81273e34591"],
Cell[243620, 6768, 374, 9, 24, "Print",ExpressionUUID->"76275be6-7baf-44f7-9fe6-84f20785d795"],
Cell[243997, 6779, 284, 6, 24, "Print",ExpressionUUID->"a3091953-8030-4c32-ba02-04484af9b70e"],
Cell[244284, 6787, 372, 9, 24, "Print",ExpressionUUID->"fdc7084f-16ff-4c32-874e-da4275884c9e"],
Cell[244659, 6798, 284, 6, 24, "Print",ExpressionUUID->"ecf8dfd1-0243-441f-820b-63b2f6fc640b"],
Cell[244946, 6806, 372, 9, 24, "Print",ExpressionUUID->"8f05e02d-259e-415d-8f10-2cf901193724"],
Cell[245321, 6817, 284, 6, 24, "Print",ExpressionUUID->"849fff6c-1f81-4a74-96ca-616c56dfa12f"],
Cell[245608, 6825, 372, 9, 24, "Print",ExpressionUUID->"b8f2ecbc-f7f8-47d9-8411-ec571fcb224a"],
Cell[245983, 6836, 282, 6, 24, "Print",ExpressionUUID->"4f231084-e495-4db9-9197-84a2ef408d8f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[246314, 6848, 476, 11, 30, "Input",ExpressionUUID->"e6fbbe36-e3d5-4158-82da-f14deafdbcbc"],
Cell[246793, 6861, 365, 8, 34, "Output",ExpressionUUID->"965dbfc1-6f0b-4694-9851-5144263215fa"]
}, Open  ]],
Cell[247173, 6872, 234, 5, 30, "Input",ExpressionUUID->"d7c5a920-05b3-4236-93ba-93952acc5608"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247444, 6882, 152, 3, 54, "Subsection",ExpressionUUID->"8f9db622-f7dd-4669-bdde-a79bb3817787"],
Cell[CellGroupData[{
Cell[247621, 6889, 166, 3, 45, "Subsubsection",ExpressionUUID->"8f41503e-6005-4fe0-91dc-abca87082fe6"],
Cell[247790, 6894, 454, 11, 73, "Input",ExpressionUUID->"afc73d21-4ae6-42df-a313-5e9ca9b968df"],
Cell[CellGroupData[{
Cell[248269, 6909, 844, 18, 30, "Input",ExpressionUUID->"1cfb6b7d-5c86-4f4e-bf24-27de786aca19"],
Cell[249116, 6929, 629, 15, 34, "Output",ExpressionUUID->"82934a87-8a98-4970-a5ce-3eb55753370b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249782, 6949, 646, 15, 30, "Input",ExpressionUUID->"7edf6c13-59ab-43e8-aef0-cf5fa4b355a5"],
Cell[CellGroupData[{
Cell[250453, 6968, 514, 11, 24, "Print",ExpressionUUID->"71a293ff-20ab-4882-9a05-7e13a509d7fc"],
Cell[250970, 6981, 426, 8, 24, "Print",ExpressionUUID->"587d70c6-d467-473f-a226-1e0c84fccb94"]
}, Open  ]],
Cell[251411, 6992, 401, 8, 34, "Output",ExpressionUUID->"26358f45-982b-41c2-afac-c6d75acb67c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251849, 7005, 297, 6, 30, "Input",ExpressionUUID->"a7baec9a-e030-4e86-869e-bc1d043dae76"],
Cell[252149, 7013, 378, 7, 34, "Output",ExpressionUUID->"da0a7990-fb8c-4bce-a25e-d0276bfc1ad1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252564, 7025, 271, 5, 30, "Input",ExpressionUUID->"1f58fc3c-8fdd-4116-bae2-0b615435542d"],
Cell[252838, 7032, 6543, 170, 192, "Output",ExpressionUUID->"d743c4a8-64ac-4d9d-84d2-66980e85f118"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259454, 7210, 376, 8, 68, "Section",ExpressionUUID->"ace0f24a-265e-4ed5-8918-74a30fcbafc1"],
Cell[259833, 7220, 2185, 57, 77, "Input",ExpressionUUID->"61a4798c-17e5-4b7e-8b9a-6c9f0abfa0cc"],
Cell[262021, 7279, 617, 12, 30, "Input",ExpressionUUID->"d1ab59bb-f192-4255-8163-4fc9c84423f3"],
Cell[CellGroupData[{
Cell[262663, 7295, 399, 7, 30, "Input",ExpressionUUID->"7a367086-ae1b-4cd4-a02f-33afbf7f865d"],
Cell[263065, 7304, 389, 6, 34, "Output",ExpressionUUID->"4499661f-3ef6-4360-b19d-1d321f77ef10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263491, 7315, 165, 3, 54, "Subsection",ExpressionUUID->"2628792c-ae14-4e59-8e55-1803f7e36477"],
Cell[263659, 7320, 2391, 67, 136, "Input",ExpressionUUID->"57859772-61e2-453c-bac0-e9b956f04293"],
Cell[CellGroupData[{
Cell[266075, 7391, 1437, 41, 157, "Input",ExpressionUUID->"159c3cfe-b088-47d8-bbb4-6e5b5b29f096"],
Cell[CellGroupData[{
Cell[267537, 7436, 442, 10, 24, "Print",ExpressionUUID->"0af2c2bd-7880-4a20-b5e9-38fafb27e9c6"],
Cell[267982, 7448, 352, 7, 24, "Print",ExpressionUUID->"aea34d63-5d5d-4d6c-8672-9a1d50805b7c"],
Cell[268337, 7457, 444, 10, 24, "Print",ExpressionUUID->"6205c5ae-e4e3-4549-bd1e-694455ac0ed1"],
Cell[268784, 7469, 352, 7, 24, "Print",ExpressionUUID->"a84979c7-5ed7-489d-9fef-c32cf30ae7e4"],
Cell[269139, 7478, 442, 10, 24, "Print",ExpressionUUID->"8aaf8ae6-c17b-46cf-a7d2-7372bcd93491"],
Cell[269584, 7490, 352, 7, 24, "Print",ExpressionUUID->"a40c63f4-a40f-47d3-afba-3c3d52836c4e"],
Cell[269939, 7499, 444, 10, 24, "Print",ExpressionUUID->"9f378e52-218a-4d70-ac33-b7344ba0ac71"]
}, Open  ]],
Cell[270398, 7512, 435, 10, 24, "Message",ExpressionUUID->"c8e7eaa1-d8ab-4bda-b279-02fa2edb72c7"],
Cell[CellGroupData[{
Cell[270858, 7526, 354, 7, 24, "Print",ExpressionUUID->"1104aeb1-a02f-4513-9adf-d8b2a8ae9cf2"],
Cell[271215, 7535, 442, 10, 24, "Print",ExpressionUUID->"0d6830b2-ffe7-4ff4-a82d-2987d55f8815"]
}, Open  ]],
Cell[271672, 7548, 435, 10, 24, "Message",ExpressionUUID->"fa199180-c4b6-4f41-b346-897f8eba7297"],
Cell[CellGroupData[{
Cell[272132, 7562, 352, 7, 24, "Print",ExpressionUUID->"caacd873-caf8-478b-add7-f104691c5342"],
Cell[272487, 7571, 442, 10, 24, "Print",ExpressionUUID->"cd6e1206-bc36-4b3a-abe7-703d9f439693"]
}, Open  ]],
Cell[272944, 7584, 435, 10, 24, "Message",ExpressionUUID->"970a297a-1213-47e8-a7f0-a99fc6e53a94"],
Cell[273382, 7596, 352, 7, 24, "Print",ExpressionUUID->"ffe7493c-91eb-42ba-83f2-e49b3095036c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273771, 7608, 476, 11, 30, "Input",ExpressionUUID->"e80e9dd0-e76c-4fd8-ae37-b5f0d891d6c0"],
Cell[274250, 7621, 323, 7, 34, "Output",ExpressionUUID->"2c259618-0368-4980-8eeb-5b7fcaad2fa5"]
}, Open  ]],
Cell[274588, 7631, 260, 6, 30, "Input",ExpressionUUID->"43d520d2-ec1c-42da-bd53-4f606e77631b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274885, 7642, 152, 3, 54, "Subsection",ExpressionUUID->"19047429-fa36-410f-827d-03706fce6550"],
Cell[CellGroupData[{
Cell[275062, 7649, 166, 3, 45, "Subsubsection",ExpressionUUID->"fdcc6d90-fbe4-4733-86da-fdcc02c6b1ee"],
Cell[275231, 7654, 428, 10, 73, "Input",ExpressionUUID->"bb9b22c8-cae6-4c51-8ac9-31c74a454e9a"],
Cell[CellGroupData[{
Cell[275684, 7668, 468, 11, 30, "Input",ExpressionUUID->"e8bc936a-88bf-492b-9af5-74992edf0f8e"],
Cell[276155, 7681, 1129, 27, 34, "Output",ExpressionUUID->"048f3f97-2da7-4f1b-8289-f6ed626b9e98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277321, 7713, 695, 16, 30, "Input",ExpressionUUID->"ce608a33-8757-4cb5-9fad-b0bf4a22322f"],
Cell[CellGroupData[{
Cell[278041, 7733, 470, 11, 24, "Print",ExpressionUUID->"3fc14cd8-8eac-48be-b239-299af1cb9430"],
Cell[278514, 7746, 378, 8, 24, "Print",ExpressionUUID->"30ebad02-12f1-4aa3-8048-9fc237d2d791"]
}, Open  ]],
Cell[278907, 7757, 356, 8, 34, "Output",ExpressionUUID->"c457b28d-6ec0-4a72-9339-74fad9f03fc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279300, 7770, 319, 6, 30, "Input",ExpressionUUID->"2609d730-0470-4ce0-9e88-e4eb31fea026"],
Cell[279622, 7778, 325, 6, 34, "Output",ExpressionUUID->"d20417a9-cd10-42a9-9ec4-465a195b2837"]
}, Open  ]],
Cell[279962, 7787, 442, 10, 73, "Input",ExpressionUUID->"1fe9ed8e-61c4-47a6-954c-3389098d70d8"],
Cell[CellGroupData[{
Cell[280429, 7801, 466, 11, 30, "Input",ExpressionUUID->"dae1ea55-43b8-4848-aee7-19d275931bb8"],
Cell[280898, 7814, 1148, 29, 34, "Output",ExpressionUUID->"f6a978bd-d12b-4715-b9e2-25cbf99fe9e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282083, 7848, 739, 16, 30, "Input",ExpressionUUID->"b8a70ac4-1e11-4da7-ab94-0da913445e03"],
Cell[CellGroupData[{
Cell[282847, 7868, 439, 10, 24, "Print",ExpressionUUID->"57a30cca-240d-4793-8745-b4a54b21b3f1"],
Cell[283289, 7880, 348, 7, 24, "Print",ExpressionUUID->"3de2ae95-f064-4570-bc7e-ef09618fc9d3"]
}, Open  ]],
Cell[283652, 7890, 326, 7, 34, "Output",ExpressionUUID->"9b62712b-17e4-40bf-9e99-4494e373054e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284015, 7902, 346, 6, 30, "Input",ExpressionUUID->"7f8b79d0-cb60-4d3b-8bb0-11b98f25f182"],
Cell[284364, 7910, 273, 5, 34, "Output",ExpressionUUID->"59fd3d9a-6b25-4e5c-a3ed-d79a0b3be4fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284686, 7921, 239, 4, 45, "Subsubsection",ExpressionUUID->"ee17ef45-088c-4f47-8426-8b28431549e1"],
Cell[284928, 7927, 520, 13, 74, "Input",ExpressionUUID->"82d7606b-720c-4874-bf73-660988dac4d4"],
Cell[CellGroupData[{
Cell[285473, 7944, 542, 12, 30, "Input",ExpressionUUID->"daf8992f-edfa-4359-abd5-61303562a5eb"],
Cell[286018, 7958, 814, 18, 34, "Output",ExpressionUUID->"6e119ff2-8235-41ec-bd04-5deb043bad47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286869, 7981, 580, 14, 52, "Input",ExpressionUUID->"62dc04c9-7c0f-467f-9085-8d7acf62795e"],
Cell[CellGroupData[{
Cell[287474, 7999, 401, 10, 24, "Print",ExpressionUUID->"71541326-3752-4600-8abc-a4dbbe8b6f6b"],
Cell[287878, 8011, 309, 7, 24, "Print",ExpressionUUID->"fb19cb6e-0050-40ba-8cc9-f7afad2c464a"]
}, Open  ]],
Cell[288202, 8021, 284, 7, 34, "Output",ExpressionUUID->"e05d01f5-1552-4c5f-a266-161a1360c7bf"],
Cell[288489, 8030, 231, 5, 34, "Output",ExpressionUUID->"7d3e24ba-4579-46e7-aa4a-7ed7d63514e6"]
}, Open  ]],
Cell[288735, 8038, 571, 14, 74, "Input",ExpressionUUID->"6cf808be-f091-4c32-b083-d81b59f5119a"],
Cell[CellGroupData[{
Cell[289331, 8056, 590, 12, 30, "Input",ExpressionUUID->"ad6d1cf3-c921-4d9f-b485-fe51c4a8edac"],
Cell[289924, 8070, 1203, 28, 34, "Output",ExpressionUUID->"7f589de2-ae04-4fe5-891a-e0374674405f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291164, 8103, 782, 16, 30, "Input",ExpressionUUID->"e178995b-21c2-4573-b5d4-a3ecc6cc44e3"],
Cell[CellGroupData[{
Cell[291971, 8123, 496, 11, 24, "Print",ExpressionUUID->"47bdbb7c-fd93-468a-a519-1fa6ad9282c7"],
Cell[292470, 8136, 402, 8, 24, "Print",ExpressionUUID->"bdf7c47c-7938-47f6-9e9b-7104b4ea04ce"]
}, Open  ]],
Cell[292887, 8147, 378, 8, 34, "Output",ExpressionUUID->"1949f012-a833-408a-9874-2773fa29dd24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293302, 8160, 346, 7, 30, "Input",ExpressionUUID->"51ca4f3e-132a-4913-bc97-ab0022c58ffb"],
Cell[293651, 8169, 347, 6, 34, "Output",ExpressionUUID->"395566c4-e715-4077-9b7a-be9760bf9d9a"]
}, Open  ]],
Cell[294013, 8178, 541, 13, 74, "Input",ExpressionUUID->"f19383d1-95b6-4864-98ed-33d56ba60718"],
Cell[CellGroupData[{
Cell[294579, 8195, 514, 11, 30, "Input",ExpressionUUID->"6e40a07e-5d96-47d1-8498-f23f938eff7a"],
Cell[295096, 8208, 1029, 26, 34, "Output",ExpressionUUID->"6c6f5da2-2744-4ac1-871a-b935fc658344"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296162, 8239, 792, 17, 30, "Input",ExpressionUUID->"fad19524-1952-4a7f-9f18-2cb59358730a"],
Cell[CellGroupData[{
Cell[296979, 8260, 461, 10, 24, "Print",ExpressionUUID->"bea89038-c307-4267-89b1-d6d6309b2de4"],
Cell[297443, 8272, 372, 7, 24, "Print",ExpressionUUID->"6e3f3afc-1717-4bf7-adde-df2d14ba607c"]
}, Open  ]],
Cell[297830, 8282, 350, 7, 34, "Output",ExpressionUUID->"5b9035de-4280-4538-8e52-04f2da3058bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298217, 8294, 369, 6, 30, "Input",ExpressionUUID->"19ca95c0-5be7-4256-9dfc-c4093d8e73dd"],
Cell[298589, 8302, 296, 5, 34, "Output",ExpressionUUID->"a6639def-f599-4d74-9592-2d5f9ae99d2c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298934, 8313, 263, 4, 45, "Subsubsection",ExpressionUUID->"a57146c3-788f-4a7e-bf33-6fd3434e955b"],
Cell[299200, 8319, 592, 14, 74, "Input",ExpressionUUID->"a85cabee-c122-4225-b0c2-19f8c4cc5ee6"],
Cell[CellGroupData[{
Cell[299817, 8337, 590, 12, 30, "Input",ExpressionUUID->"53e7c689-9f49-4cb8-8f57-f86841eaa05c"],
Cell[300410, 8351, 864, 19, 34, "Output",ExpressionUUID->"26bdffd6-6acd-486b-bab3-986b83476a71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301311, 8375, 582, 14, 52, "Input",ExpressionUUID->"70673c32-1de7-4d4b-94e8-0b1a4ef66ce4"],
Cell[CellGroupData[{
Cell[301918, 8393, 445, 10, 24, "Print",ExpressionUUID->"bbc345c8-7a2f-4715-bae2-9be28e2affdb"],
Cell[302366, 8405, 355, 7, 24, "Print",ExpressionUUID->"d7a81d34-64ed-45ea-b849-5cdce30997aa"]
}, Open  ]],
Cell[302736, 8415, 330, 7, 34, "Output",ExpressionUUID->"a097087a-ba28-449d-9bb2-bdc0397a282c"],
Cell[303069, 8424, 275, 5, 34, "Output",ExpressionUUID->"efdd6028-6472-4213-9798-42b0a51cdd49"]
}, Open  ]],
Cell[303359, 8432, 643, 15, 74, "Input",ExpressionUUID->"5881cb81-211a-469c-bed4-ab3337dd18a5"],
Cell[CellGroupData[{
Cell[304027, 8451, 644, 13, 30, "Input",ExpressionUUID->"3e1f1930-df6f-438e-b1a6-bb64d7af51fd"],
Cell[304674, 8466, 1128, 26, 34, "Output",ExpressionUUID->"cf31bc5d-3369-48b0-8edb-78fca0068119"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305839, 8497, 822, 17, 30, "Input",ExpressionUUID->"95a99469-9661-4ff0-bc68-d9b8803d482e"],
Cell[CellGroupData[{
Cell[306686, 8518, 566, 12, 24, "Print",ExpressionUUID->"62c2a43b-aa7d-4754-8706-33e929d06375"],
Cell[307255, 8532, 474, 9, 24, "Print",ExpressionUUID->"09f16e7e-74b1-460d-812a-254efd9808e5"]
}, Open  ]],
Cell[307744, 8544, 448, 9, 34, "Output",ExpressionUUID->"96986bb2-7d5e-4db6-95db-8496b42d56f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308229, 8558, 386, 7, 30, "Input",ExpressionUUID->"23b4b014-fd28-4715-97f0-9103e001b401"],
Cell[308618, 8567, 419, 7, 34, "Output",ExpressionUUID->"8cf38e65-2d93-4dd2-addb-ac99a0f7b42a"]
}, Open  ]],
Cell[309052, 8577, 687, 15, 74, "Input",ExpressionUUID->"fc35aff9-7048-4840-a490-df1213b6cbd3"],
Cell[CellGroupData[{
Cell[309764, 8596, 694, 14, 30, "Input",ExpressionUUID->"886eadfb-3f39-4828-80fe-fdc99934a404"],
Cell[310461, 8612, 1364, 33, 34, "Output",ExpressionUUID->"945c5efb-8d05-4ef6-a03f-23dc8fdd2f6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311862, 8650, 855, 17, 30, "Input",ExpressionUUID->"3cd8bff0-c370-4274-b46d-fb54dda73be3"],
Cell[CellGroupData[{
Cell[312742, 8671, 568, 12, 24, "Print",ExpressionUUID->"d673ebff-66e5-4f39-9427-ab5b918eb838"],
Cell[313313, 8685, 476, 9, 24, "Print",ExpressionUUID->"29316d67-50e2-44b2-8ed8-df24bcde5d57"]
}, Open  ]],
Cell[313804, 8697, 449, 9, 34, "Output",ExpressionUUID->"833b6193-eed8-46de-a8f2-a9086987d040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314290, 8711, 368, 7, 30, "Input",ExpressionUUID->"066ba445-fa2e-48dc-8380-33a74442565f"],
Cell[314661, 8720, 423, 7, 34, "Output",ExpressionUUID->"094092f8-6165-4555-a47c-cb1428338972"]
}, Open  ]],
Cell[315099, 8730, 615, 14, 74, "Input",ExpressionUUID->"221a8e3c-191d-4153-9475-3316ff8aa8e8"],
Cell[CellGroupData[{
Cell[315739, 8748, 565, 12, 30, "Input",ExpressionUUID->"6e70e676-6e48-4d3e-bea7-61cbd49b21ae"],
Cell[316307, 8762, 1011, 24, 34, "Output",ExpressionUUID->"6fe88e79-89fd-48f0-b61c-f716494c3f97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317355, 8791, 845, 18, 30, "Input",ExpressionUUID->"20be71f8-62c6-424e-90d0-08c48fb2411b"],
Cell[CellGroupData[{
Cell[318225, 8813, 539, 12, 24, "Print",ExpressionUUID->"b6690ed5-7ec0-487f-a051-bf6ef67a85d5"],
Cell[318767, 8827, 447, 9, 24, "Print",ExpressionUUID->"862d92cb-bd5a-4da3-94c7-f391ba6bcec5"]
}, Open  ]],
Cell[319229, 8839, 431, 9, 34, "Output",ExpressionUUID->"9dc89d61-4d58-4cc7-a5fb-8d0a84e83157"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319697, 8853, 397, 7, 30, "Input",ExpressionUUID->"05c87426-0f9c-4ae4-b9c0-cf9f40ff29a2"],
Cell[320097, 8862, 377, 7, 34, "Output",ExpressionUUID->"6084ec71-8fe0-4e3b-b05b-70f5922ddae8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320523, 8875, 313, 5, 45, "Subsubsection",ExpressionUUID->"bcdb0932-ffa1-4d4a-a469-d15f34e1f349"],
Cell[320839, 8882, 635, 14, 74, "Input",ExpressionUUID->"53ccf6f5-cdf1-4bad-bb37-a9e8ce97b1f7"],
Cell[CellGroupData[{
Cell[321499, 8900, 640, 13, 30, "Input",ExpressionUUID->"99175391-56ff-4c6b-a832-49d1cfe87994"],
Cell[322142, 8915, 912, 19, 34, "Output",ExpressionUUID->"49995790-5215-4d7a-98c5-3330691142c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323091, 8939, 580, 14, 52, "Input",ExpressionUUID->"26a64dcf-e149-4b89-89b1-d5fc2e821d72"],
Cell[CellGroupData[{
Cell[323696, 8957, 470, 11, 24, "Print",ExpressionUUID->"103ea4c2-803f-47dc-b1d5-6cb312e26307"],
Cell[324169, 8970, 378, 8, 24, "Print",ExpressionUUID->"162e470c-8d73-4e3a-b676-38cee1fe29b0"]
}, Open  ]],
Cell[324562, 8981, 356, 8, 34, "Output",ExpressionUUID->"7acbdd6a-8840-44a5-9cf0-a10d432f9799"],
Cell[324921, 8991, 300, 6, 34, "Output",ExpressionUUID->"27de2c11-a890-4b23-8d7c-e73d5828b0bb"]
}, Open  ]],
Cell[325236, 9000, 685, 15, 74, "Input",ExpressionUUID->"8bd8f84e-971a-40a9-8077-fe4edd97dabd"],
Cell[CellGroupData[{
Cell[325946, 9019, 694, 14, 30, "Input",ExpressionUUID->"e9e413a2-8c54-41cf-a119-3a95c3473fbd"],
Cell[326643, 9035, 1074, 23, 34, "Output",ExpressionUUID->"707c6ae2-8587-4524-92d4-b08ce49f385e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327754, 9063, 822, 17, 30, "Input",ExpressionUUID->"a16b015c-abfb-4541-aaaa-0feccdb170ac"],
Cell[CellGroupData[{
Cell[328601, 9084, 588, 12, 24, "Print",ExpressionUUID->"bd2ffbb9-7a65-42b0-9a62-b19c7d5ef63e"],
Cell[329192, 9098, 496, 9, 24, "Print",ExpressionUUID->"02c03bbc-c8de-4a3f-b03c-7f4f719382a6"]
}, Open  ]],
Cell[329703, 9110, 470, 9, 34, "Output",ExpressionUUID->"46986571-7f42-46d9-b620-74bfa502de99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330210, 9124, 386, 7, 30, "Input",ExpressionUUID->"fe8f22ce-50ff-464a-9a44-4907de25a5de"],
Cell[330599, 9133, 447, 8, 34, "Output",ExpressionUUID->"2e34d74f-125f-4cd2-9c62-4f20abc94fe4"]
}, Open  ]],
Cell[331061, 9144, 735, 16, 74, "Input",ExpressionUUID->"d3af1356-700a-4512-a465-c8f75b3c8773"],
Cell[CellGroupData[{
Cell[331821, 9164, 741, 14, 30, "Input",ExpressionUUID->"db784221-58c8-43cf-929d-9c7da31c023c"],
Cell[332565, 9180, 1178, 27, 34, "Output",ExpressionUUID->"b27d1475-bbf6-4a54-b79a-8c7e995dab33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333780, 9212, 870, 17, 30, "Input",ExpressionUUID->"9b839c7d-46c7-45d1-8fff-69a1bca64bf0"],
Cell[CellGroupData[{
Cell[334675, 9233, 614, 13, 24, "Print",ExpressionUUID->"6b8b6fc5-48f8-48d0-a46f-9c80b511831b"],
Cell[335292, 9248, 522, 10, 24, "Print",ExpressionUUID->"df17dc58-dfb8-4e79-83ff-a4099e4aa150"]
}, Open  ]],
Cell[335829, 9261, 496, 10, 34, "Output",ExpressionUUID->"276b7e00-963f-4a4e-ad10-57406a16fe02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336362, 9276, 438, 8, 30, "Input",ExpressionUUID->"fd368d94-2761-43c6-ac51-6d8cc24f0766"],
Cell[336803, 9286, 466, 8, 34, "Output",ExpressionUUID->"107abf43-182b-4be7-b184-9ddac42d0881"]
}, Open  ]],
Cell[337284, 9297, 733, 16, 74, "Input",ExpressionUUID->"8b4389f0-598e-4084-b959-f62dfd5af8cb"],
Cell[CellGroupData[{
Cell[338042, 9317, 745, 14, 30, "Input",ExpressionUUID->"cf071d1b-c3a0-4123-a551-7a02e0f50a27"],
Cell[338790, 9333, 1076, 23, 34, "Output",ExpressionUUID->"033a8c18-550a-4dba-a613-76dcc604a45e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[339903, 9361, 518, 13, 52, "Input",ExpressionUUID->"9c9dfd09-3953-4a34-be4a-54df3eb6b945"],
Cell[CellGroupData[{
Cell[340446, 9378, 374, 9, 24, "Print",ExpressionUUID->"ba87ade2-b68a-4e19-93e0-f1729e9571c1"],
Cell[340823, 9389, 282, 6, 24, "Print",ExpressionUUID->"1ffa6e57-0de5-42b8-9c27-6635ca238037"]
}, Open  ]],
Cell[341120, 9398, 261, 6, 34, "Output",ExpressionUUID->"2f3aa044-440f-4204-b1b2-7aaf0e1acfc7"],
Cell[341384, 9406, 205, 4, 34, "Output",ExpressionUUID->"c5f92053-84d9-44af-b749-a61102cd015a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341626, 9415, 1144, 26, 94, "Input",ExpressionUUID->"0f54f238-efa0-40f4-8c5a-500b20cfb6b5"],
Cell[342773, 9443, 1431, 33, 34, "Output",ExpressionUUID->"b7b3f073-50b1-4c63-953d-326514a5bf79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344241, 9481, 573, 14, 52, "Input",ExpressionUUID->"f96ccb54-c8b9-4777-a48b-8938aba23c4e"],
Cell[CellGroupData[{
Cell[344839, 9499, 422, 9, 24, "Print",ExpressionUUID->"6151f9fd-411c-4609-a9b8-58ca09bcc2c9"],
Cell[345264, 9510, 330, 6, 24, "Print",ExpressionUUID->"899aac79-0685-402d-b499-7ba3943f04b2"]
}, Open  ]],
Cell[345609, 9519, 306, 6, 34, "Output",ExpressionUUID->"693d053b-9da1-4168-a34f-917232e78c13"],
Cell[345918, 9527, 250, 4, 34, "Output",ExpressionUUID->"15ca961d-5952-4ef2-9adb-37883c1bb73a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346205, 9536, 1142, 26, 94, "Input",ExpressionUUID->"ca41abe7-881a-4096-b601-599a4509812f"],
Cell[347350, 9564, 1459, 34, 34, "Output",ExpressionUUID->"49f9558e-a7e2-4fbb-bfc0-f15439ff5ec4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[348846, 9603, 663, 15, 52, "Input",ExpressionUUID->"c330a3f0-203f-42bb-af8c-acb318db0e4c"],
Cell[CellGroupData[{
Cell[349534, 9622, 446, 10, 24, "Print",ExpressionUUID->"0f095fa0-13d7-4b70-9b5f-0d815cce35e4"],
Cell[349983, 9634, 360, 7, 24, "Print",ExpressionUUID->"d657d2fb-67b7-4593-8f0f-dd0d7c2bb016"]
}, Open  ]],
Cell[350358, 9644, 334, 7, 34, "Output",ExpressionUUID->"f8d90628-fad6-4c83-9880-607b93d638db"],
Cell[350695, 9653, 276, 5, 34, "Output",ExpressionUUID->"1597a2ff-96c7-477d-be45-cc41552df05f"]
}, Open  ]],
Cell[350986, 9661, 660, 15, 74, "Input",ExpressionUUID->"6daee916-e67d-4eeb-b118-1d8b43eedb6c"],
Cell[CellGroupData[{
Cell[351671, 9680, 614, 13, 30, "Input",ExpressionUUID->"cc64e3d2-08ac-402c-bad8-d08b5a873902"],
Cell[352288, 9695, 1047, 25, 34, "Output",ExpressionUUID->"175e471a-8981-4eed-ac88-c4233ace9106"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353372, 9725, 884, 18, 30, "Input",ExpressionUUID->"f36a5551-593b-4328-9934-41615a1f388f"],
Cell[CellGroupData[{
Cell[354281, 9747, 557, 12, 24, "Print",ExpressionUUID->"a9a5665f-770d-4089-b4da-612afccd11ae"],
Cell[354841, 9761, 471, 9, 24, "Print",ExpressionUUID->"4a3fe0b7-7b8f-4b13-bbee-d35e2c3dc017"]
}, Open  ]],
Cell[355327, 9773, 451, 9, 34, "Output",ExpressionUUID->"8585870a-0a6a-4566-b10d-1ab40d98864c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355815, 9787, 416, 7, 30, "Input",ExpressionUUID->"77f7c75c-75ae-45c8-a463-966e5c365546"],
Cell[356234, 9796, 397, 7, 34, "Output",ExpressionUUID->"1441a890-3c4c-447e-8413-99b9f6277072"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[356704, 9811, 428, 9, 54, "Section",ExpressionUUID->"ab1b224f-11d2-4762-ae10-c72ad1c517be"],
Cell[357135, 9822, 2287, 59, 77, "Input",ExpressionUUID->"122d887f-6573-44a6-9da4-11a328f1b0d1"],
Cell[359425, 9883, 644, 13, 30, "Input",ExpressionUUID->"1d2171b6-c89f-4dd4-bf1e-2f2c05163080"],
Cell[CellGroupData[{
Cell[360094, 9900, 422, 7, 30, "Input",ExpressionUUID->"9e6d2b42-2311-4852-ac0e-52da468b4b1d"],
Cell[360519, 9909, 437, 7, 34, "Output",ExpressionUUID->"221ab4c0-aebe-4988-9a0c-d72c75caf5e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360993, 9921, 165, 3, 54, "Subsection",ExpressionUUID->"3e9f0c40-98a6-41b3-a1ec-d4f73f24c8c6"],
Cell[361161, 9926, 2391, 67, 136, "Input",ExpressionUUID->"0bfe255b-652a-4ab6-b447-398ad06b3179"],
Cell[CellGroupData[{
Cell[363577, 9997, 1490, 41, 157, "Input",ExpressionUUID->"b44b846f-0dec-4ec5-a215-cccb75136a5d"],
Cell[CellGroupData[{
Cell[365092, 10042, 465, 10, 24, "Print",ExpressionUUID->"30701614-309f-47a2-ac0a-a5f3fbbc1b3d"],
Cell[365560, 10054, 374, 7, 24, "Print",ExpressionUUID->"c3c68916-114f-4e75-9f9b-654df47ba5ab"],
Cell[365937, 10063, 468, 10, 24, "Print",ExpressionUUID->"20d8affa-a919-433c-b19a-542211fec05b"],
Cell[366408, 10075, 376, 7, 24, "Print",ExpressionUUID->"8f44b99e-0926-47d5-bbe0-dfb3467ca94f"],
Cell[366787, 10084, 466, 10, 24, "Print",ExpressionUUID->"e3b91309-5781-4270-8732-2adde4079ba8"],
Cell[367256, 10096, 374, 7, 24, "Print",ExpressionUUID->"6617e0bb-c2fe-4b5e-96e6-4f06b8ac8c95"],
Cell[367633, 10105, 466, 10, 24, "Print",ExpressionUUID->"d2e4211f-8878-45a2-8d33-ab0db184bdc1"]
}, Open  ]],
Cell[368114, 10118, 457, 10, 24, "Message",ExpressionUUID->"a3c8ae02-72dc-46d0-9aee-243fa7681683"],
Cell[CellGroupData[{
Cell[368596, 10132, 374, 7, 24, "Print",ExpressionUUID->"cddcc28f-3dd4-4a7e-a675-99c9945cdfc3"],
Cell[368973, 10141, 468, 10, 24, "Print",ExpressionUUID->"c9a4ee75-a501-41c1-9329-37b02b7b1f81"]
}, Open  ]],
Cell[369456, 10154, 457, 10, 24, "Message",ExpressionUUID->"de00c1a7-c3e1-45d0-b3cd-81a693a5eca9"],
Cell[CellGroupData[{
Cell[369938, 10168, 376, 7, 24, "Print",ExpressionUUID->"cebb0274-ccf5-432a-a2a4-344047f15f11"],
Cell[370317, 10177, 466, 10, 24, "Print",ExpressionUUID->"d2876b9e-bd5a-43d9-a200-2c6e9a862640"]
}, Open  ]],
Cell[370798, 10190, 459, 10, 24, "Message",ExpressionUUID->"ad39b430-05b4-47b0-90cc-3dc4bf274cdc"],
Cell[371260, 10202, 374, 7, 24, "Print",ExpressionUUID->"3fc7cddd-41a9-4cac-8fa5-5f5d863f5782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371671, 10214, 476, 11, 30, "Input",ExpressionUUID->"a3005e18-fe9e-447c-8851-3369d27ea923"],
Cell[372150, 10227, 350, 8, 34, "Output",ExpressionUUID->"773b515d-14ee-4601-84d2-bb93b81caab1"]
}, Open  ]],
Cell[372515, 10238, 283, 6, 30, "Input",ExpressionUUID->"9f180b9a-49f9-46f8-8ddb-669937d31f90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372835, 10249, 152, 3, 54, "Subsection",ExpressionUUID->"15c937f0-6841-4f32-8d91-bf7fa915d6ba"],
Cell[CellGroupData[{
Cell[373012, 10256, 166, 3, 45, "Subsubsection",ExpressionUUID->"688ac3d1-70a4-451f-8337-20f888852eb3"],
Cell[373181, 10261, 428, 10, 73, "Input",ExpressionUUID->"cc243fc7-f31b-42a2-829b-4fda4f72f9d2"],
Cell[CellGroupData[{
Cell[373634, 10275, 468, 11, 30, "Input",ExpressionUUID->"78ce3534-3390-4346-a3fa-cbc23fbbef66"],
Cell[374105, 10288, 1155, 28, 34, "Output",ExpressionUUID->"2b041815-34fa-4d14-b03a-90116f3d20b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375297, 10321, 744, 16, 30, "Input",ExpressionUUID->"b0b050a6-dc5a-4102-ad09-b0da4e294331"],
Cell[CellGroupData[{
Cell[376066, 10341, 491, 11, 24, "Print",ExpressionUUID->"e314e7dc-123a-45e0-bd54-12e9c8037292"],
Cell[376560, 10354, 400, 8, 24, "Print",ExpressionUUID->"a9e6f6dc-c5c4-4885-8af1-2c493fa8e779"]
}, Open  ]],
Cell[376975, 10365, 379, 8, 34, "Output",ExpressionUUID->"bc18e731-dd9b-4df1-ad18-3f28af8806b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377391, 10378, 348, 7, 30, "Input",ExpressionUUID->"3fc13a4d-8d86-4c8e-af87-94f34d5a2f98"],
Cell[377742, 10387, 347, 6, 34, "Output",ExpressionUUID->"d9c73e69-3a9c-4a6a-8a5b-3af096c82981"]
}, Open  ]],
Cell[378104, 10396, 442, 10, 73, "Input",ExpressionUUID->"6282c7e3-5bb5-4582-bdce-a04b55dd2994"],
Cell[CellGroupData[{
Cell[378571, 10410, 466, 11, 30, "Input",ExpressionUUID->"a29f2f2c-4d84-44d8-a929-f7968b1000ad"],
Cell[379040, 10423, 1172, 29, 34, "Output",ExpressionUUID->"6d59f8f7-2256-4e7b-bc91-3c396ffca3a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380249, 10457, 793, 17, 30, "Input",ExpressionUUID->"33478527-58d5-4f08-8a83-51815b9f5599"],
Cell[CellGroupData[{
Cell[381067, 10478, 463, 10, 24, "Print",ExpressionUUID->"1c272232-b3ca-424a-a3e6-2cdda7e84708"],
Cell[381533, 10490, 369, 7, 24, "Print",ExpressionUUID->"a43726ab-2d8f-4afe-9eb1-326cd70c18e0"]
}, Open  ]],
Cell[381917, 10500, 349, 7, 34, "Output",ExpressionUUID->"fedb08f6-b882-4f8c-8e9d-f34bdafa8861"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382303, 10512, 371, 6, 30, "Input",ExpressionUUID->"a3bb0b5a-8c6e-4bbd-8539-356d5b5f8094"],
Cell[382677, 10520, 295, 5, 34, "Output",ExpressionUUID->"c924e86f-db69-4062-88b3-5b36344cfe63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383009, 10530, 848, 18, 30, "Input",ExpressionUUID->"67330c1f-d1d1-4df3-ba93-19690e5ebebd"],
Cell[CellGroupData[{
Cell[383882, 10552, 485, 10, 24, "Print",ExpressionUUID->"017546c1-a37e-474f-ad3d-f3629a0a8b65"],
Cell[384370, 10564, 392, 7, 24, "Print",ExpressionUUID->"8f1f3a96-4916-49f7-86c0-ee5a7a7acfa4"]
}, Open  ]],
Cell[384777, 10574, 371, 7, 34, "Output",ExpressionUUID->"bb23ee1f-cd31-4958-a153-98e2d0add960"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385185, 10586, 398, 7, 30, "Input",ExpressionUUID->"ccdbed8f-8a2f-494e-820c-d32b62578d02"],
Cell[385586, 10595, 317, 5, 34, "Output",ExpressionUUID->"5f6a4378-8dc0-480c-8de5-938a08dd1230"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385952, 10606, 239, 4, 45, "Subsubsection",ExpressionUUID->"95454805-fb48-45ba-ab14-dddba44154e4"],
Cell[386194, 10612, 543, 13, 74, "Input",ExpressionUUID->"79a66884-e929-4b81-924e-87cfbc718aed"],
Cell[CellGroupData[{
Cell[386762, 10629, 542, 12, 30, "Input",ExpressionUUID->"c19fa5a8-42fc-4ffc-a372-85a9beef3a48"],
Cell[387307, 10643, 835, 18, 34, "Output",ExpressionUUID->"f3f8a388-6e05-4411-8468-f82efca67f96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388179, 10666, 632, 15, 52, "Input",ExpressionUUID->"8cc8aa5e-53bf-4fef-a8ef-3a4df012f01e"],
Cell[CellGroupData[{
Cell[388836, 10685, 423, 10, 24, "Print",ExpressionUUID->"f245988d-9584-4b9b-bb8a-96b0523421fc"],
Cell[389262, 10697, 333, 7, 24, "Print",ExpressionUUID->"66997ded-fa37-4bb4-8d9f-d692bbdfc780"]
}, Open  ]],
Cell[389610, 10707, 309, 7, 34, "Output",ExpressionUUID->"15380c79-569d-4369-b5f2-e8cc7ddf1dc0"],
Cell[389922, 10716, 254, 5, 34, "Output",ExpressionUUID->"1786cb74-1bed-44ca-9300-fc4f18671d7e"]
}, Open  ]],
Cell[390191, 10724, 594, 14, 74, "Input",ExpressionUUID->"83019f47-5ac6-4077-912f-2ed3802851e9"],
Cell[CellGroupData[{
Cell[390810, 10742, 590, 12, 30, "Input",ExpressionUUID->"5aa4074a-0fb8-4102-a69b-ea0cfd29ff12"],
Cell[391403, 10756, 1229, 29, 34, "Output",ExpressionUUID->"ba1fdce5-8156-4ba1-a681-5e5815d3a939"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392669, 10790, 834, 17, 30, "Input",ExpressionUUID->"583118bd-b1d0-4da9-a0f5-ecce27c823f5"],
Cell[CellGroupData[{
Cell[393528, 10811, 518, 11, 24, "Print",ExpressionUUID->"585354e6-6f93-425e-8ec2-a32e141c322c"],
Cell[394049, 10824, 426, 8, 24, "Print",ExpressionUUID->"51de4834-4b0a-4e38-897c-94f292901911"]
}, Open  ]],
Cell[394490, 10835, 401, 8, 34, "Output",ExpressionUUID->"aaf1658d-5ad7-42ff-a36f-fb52fd8963aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394928, 10848, 369, 7, 30, "Input",ExpressionUUID->"251ee793-d77a-4fd0-b04a-938cb9798793"],
Cell[395300, 10857, 375, 7, 34, "Output",ExpressionUUID->"30c89461-d39c-463a-b5d8-00d0dd09e9cd"]
}, Open  ]],
Cell[395690, 10867, 564, 13, 74, "Input",ExpressionUUID->"eeedb96e-2558-4163-8b8e-63cfb2012c23"],
Cell[CellGroupData[{
Cell[396279, 10884, 514, 11, 30, "Input",ExpressionUUID->"b95ef2da-eaeb-42e4-aaea-23098a6caff7"],
Cell[396796, 10897, 1053, 26, 34, "Output",ExpressionUUID->"5b709a01-5c2f-4f8c-9a0e-085def24c17c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397886, 10928, 846, 18, 30, "Input",ExpressionUUID->"647f6dee-98d9-44e2-844e-f6a1fc31b7c8"],
Cell[CellGroupData[{
Cell[398757, 10950, 483, 10, 24, "Print",ExpressionUUID->"b561bd77-d3f5-4200-9b3c-e602f88242b6"],
Cell[399243, 10962, 393, 7, 24, "Print",ExpressionUUID->"9386157f-a466-43f4-bfa0-923f0a35baf3"]
}, Open  ]],
Cell[399651, 10972, 373, 7, 34, "Output",ExpressionUUID->"f4cd0e16-45f2-4418-a222-57d05b321256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400061, 10984, 396, 7, 30, "Input",ExpressionUUID->"0e0c9ea6-5cbc-49fb-8a85-cf720e73eb0f"],
Cell[400460, 10993, 317, 5, 34, "Output",ExpressionUUID->"060cf787-4c81-4b08-a8c3-5dff585181a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400814, 11003, 894, 18, 30, "Input",ExpressionUUID->"84fb800e-878e-4870-b6c3-0cb53db7862d"],
Cell[CellGroupData[{
Cell[401733, 11025, 483, 10, 24, "Print",ExpressionUUID->"3d069658-fb5c-4af6-ab61-2c1a90679aeb"],
Cell[402219, 11037, 391, 7, 24, "Print",ExpressionUUID->"012c108b-8f57-47a4-96b8-09e617c864f9"]
}, Open  ]],
Cell[402625, 11047, 375, 7, 34, "Output",ExpressionUUID->"96a05c71-6018-4e6c-9264-e8be16c6c450"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403037, 11059, 419, 7, 30, "Input",ExpressionUUID->"228d23ac-b58f-41e2-8fba-0a4b89968765"],
Cell[403459, 11068, 318, 5, 34, "Output",ExpressionUUID->"de409750-d5e2-4b67-960c-72712543cd03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[403826, 11079, 263, 4, 45, "Subsubsection",ExpressionUUID->"a8f1476e-b9e5-4a7b-a04f-5ca13491496f"],
Cell[404092, 11085, 592, 14, 74, "Input",ExpressionUUID->"64100177-8a65-48ff-a184-8d4f9803cc61"],
Cell[CellGroupData[{
Cell[404709, 11103, 590, 12, 30, "Input",ExpressionUUID->"7dcb8160-e709-4e44-a807-282a7fb8f509"],
Cell[405302, 11117, 884, 19, 34, "Output",ExpressionUUID->"ff6668df-8034-4c82-ae4d-acabca5f74eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406223, 11141, 632, 15, 52, "Input",ExpressionUUID->"715ae935-84dc-4d84-9d3d-2137ab199480"],
Cell[CellGroupData[{
Cell[406880, 11160, 471, 11, 24, "Print",ExpressionUUID->"8cdeebb4-248f-4d92-8b08-818989a4c165"],
Cell[407354, 11173, 379, 8, 24, "Print",ExpressionUUID->"52bfd43e-a259-4b5c-bc66-b6e9d14819cc"]
}, Open  ]],
Cell[407748, 11184, 357, 8, 34, "Output",ExpressionUUID->"765e0cdf-4f95-445f-9e62-4a52e5568c0d"],
Cell[408108, 11194, 301, 6, 34, "Output",ExpressionUUID->"bcb2dc2c-ac68-4fe8-aeda-bc8b90fb49ac"]
}, Open  ]],
Cell[408424, 11203, 643, 15, 74, "Input",ExpressionUUID->"36991f63-0030-46d0-9a95-51f4da03716b"],
Cell[CellGroupData[{
Cell[409092, 11222, 644, 13, 30, "Input",ExpressionUUID->"1ec7b90b-6750-479d-8bae-a32d20c5810a"],
Cell[409739, 11237, 1156, 27, 34, "Output",ExpressionUUID->"a7d6783a-4919-43d6-ada9-61451a460a7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410932, 11269, 845, 17, 30, "Input",ExpressionUUID->"64abc40d-f640-491a-8d4e-45feda0e9a0c"],
Cell[CellGroupData[{
Cell[411802, 11290, 588, 12, 24, "Print",ExpressionUUID->"fb742caa-9bc4-4264-a861-e66abe70719f"],
Cell[412393, 11304, 496, 9, 24, "Print",ExpressionUUID->"ee0a1d14-0cec-4a71-99f7-e803e3fcd010"]
}, Open  ]],
Cell[412904, 11316, 471, 9, 34, "Output",ExpressionUUID->"93162ca8-60c0-473d-aa86-62fa344b8c77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413412, 11330, 386, 7, 30, "Input",ExpressionUUID->"2e173712-0730-4cc1-8ccb-42554a776c14"],
Cell[413801, 11339, 445, 8, 34, "Output",ExpressionUUID->"4c7cb8f9-fc38-4ddf-b3d2-ab230670846a"]
}, Open  ]],
Cell[414261, 11350, 687, 15, 74, "Input",ExpressionUUID->"78ab71c0-b7c6-40d3-a128-40aba72e0200"],
Cell[CellGroupData[{
Cell[414973, 11369, 694, 14, 30, "Input",ExpressionUUID->"0a0d7f8f-25b7-48e2-8878-b2893ec08f31"],
Cell[415670, 11385, 1389, 34, 34, "Output",ExpressionUUID->"e727c294-b270-40ac-a27b-a5eebe7b8f97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417096, 11424, 907, 18, 30, "Input",ExpressionUUID->"ac6a3ca9-0303-4e91-9195-3a2773f68e8d"],
Cell[CellGroupData[{
Cell[418028, 11446, 592, 12, 24, "Print",ExpressionUUID->"9f47f97a-233d-4da6-99d0-f01e0a959ff2"],
Cell[418623, 11460, 500, 9, 24, "Print",ExpressionUUID->"243ed40a-033b-457a-bf3c-71ac36bafbb6"]
}, Open  ]],
Cell[419138, 11472, 472, 9, 34, "Output",ExpressionUUID->"3d6488e9-bbba-4975-9b91-d1bd090194e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419647, 11486, 391, 7, 30, "Input",ExpressionUUID->"0be70b78-f7e0-45be-8598-e76a93d72df7"],
Cell[420041, 11495, 449, 8, 34, "Output",ExpressionUUID->"ee8459da-a1c2-4ed0-bf89-0361dd47e85d"]
}, Open  ]],
Cell[420505, 11506, 615, 14, 74, "Input",ExpressionUUID->"664e9c92-d428-4b2e-9eb5-d9f3ee71b411"],
Cell[CellGroupData[{
Cell[421145, 11524, 565, 12, 30, "Input",ExpressionUUID->"5902bf7c-be12-4853-870a-5cb35ef537ee"],
Cell[421713, 11538, 1035, 24, 34, "Output",ExpressionUUID->"4349cfe5-f2da-4856-9818-55e6a6b44f75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422785, 11567, 894, 18, 30, "Input",ExpressionUUID->"312f7d1e-755b-4076-b2cb-44681938ed8c"],
Cell[CellGroupData[{
Cell[423704, 11589, 560, 12, 24, "Print",ExpressionUUID->"dc5b2585-8591-4ac0-8a20-05393bee61d8"],
Cell[424267, 11603, 469, 9, 24, "Print",ExpressionUUID->"706ed64e-965f-4f83-9014-ff68ab17aa41"]
}, Open  ]],
Cell[424751, 11615, 456, 9, 34, "Output",ExpressionUUID->"88d6d2d1-9d86-4f76-8aff-f171ee4ed869"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425244, 11629, 422, 7, 30, "Input",ExpressionUUID->"1a31cc2c-8f8c-4fd1-8c1d-307dc9149524"],
Cell[425669, 11638, 401, 7, 34, "Output",ExpressionUUID->"906a1a7a-fefb-40c3-a7ca-74be1f34cb78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426107, 11650, 948, 19, 30, "Input",ExpressionUUID->"5a2eb628-0163-4d8d-befb-bf61e0b4f951"],
Cell[CellGroupData[{
Cell[427080, 11673, 561, 12, 24, "Print",ExpressionUUID->"59e7795f-d209-4f94-90a1-c5c6a36ea44b"],
Cell[427644, 11687, 469, 9, 24, "Print",ExpressionUUID->"116d6308-d7b3-4051-b56c-5d20bf18379d"]
}, Open  ]],
Cell[428128, 11699, 454, 9, 34, "Output",ExpressionUUID->"98f74f14-57c5-4f48-9fdb-a5b9fd261b07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428619, 11713, 445, 7, 30, "Input",ExpressionUUID->"0e5ba3ea-fbec-469c-b449-14a2f31406f9"],
Cell[429067, 11722, 401, 7, 34, "Output",ExpressionUUID->"38b679d2-a8de-4d63-942c-e79ba3d27cf7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[429517, 11735, 313, 5, 45, "Subsubsection",ExpressionUUID->"c4511f3c-5f1f-4deb-98eb-2a5c3ad11d15"],
Cell[429833, 11742, 661, 15, 74, "Input",ExpressionUUID->"207f37d7-c3b1-4090-97b2-865ac4006c42"],
Cell[CellGroupData[{
Cell[430519, 11761, 640, 13, 30, "Input",ExpressionUUID->"11480019-cd2e-4f7b-b9e1-54acc0c5c12b"],
Cell[431162, 11776, 938, 20, 34, "Output",ExpressionUUID->"8f21723e-fd57-4b7c-a02e-b615f3342c38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432137, 11801, 632, 15, 52, "Input",ExpressionUUID->"2c47c5e7-566a-4e3a-9f14-884c950cfdef"],
Cell[CellGroupData[{
Cell[432794, 11820, 491, 11, 24, "Print",ExpressionUUID->"9cc7c973-7507-4954-a608-bbe750f533c0"],
Cell[433288, 11833, 400, 8, 24, "Print",ExpressionUUID->"d322dd3d-6005-42e2-a79a-d7445cf3dd5c"]
}, Open  ]],
Cell[433703, 11844, 379, 8, 34, "Output",ExpressionUUID->"d38df0e4-d668-452e-b9dd-8210cf7293c7"],
Cell[434085, 11854, 324, 6, 34, "Output",ExpressionUUID->"f6232a1d-7211-43ac-bebe-98189b81466d"]
}, Open  ]],
Cell[434424, 11863, 708, 15, 74, "Input",ExpressionUUID->"bf1838c8-dbdc-4894-871f-99ed3934ebdd"],
Cell[CellGroupData[{
Cell[435157, 11882, 694, 14, 30, "Input",ExpressionUUID->"d4d6a6c8-6c19-4342-a673-5f49b9b90a68"],
Cell[435854, 11898, 1096, 23, 34, "Output",ExpressionUUID->"499ec2c1-45bd-441d-8e4c-b3267af95630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436987, 11926, 845, 17, 30, "Input",ExpressionUUID->"a4508c20-775e-4f06-81bd-4c06d0d64d9a"],
Cell[CellGroupData[{
Cell[437857, 11947, 616, 13, 24, "Print",ExpressionUUID->"2a25326f-4050-46d7-b12e-9b83e7a06c6c"],
Cell[438476, 11962, 521, 10, 24, "Print",ExpressionUUID->"6244f6ec-25d2-4106-a3cc-f301459d1b34"]
}, Open  ]],
Cell[439012, 11975, 497, 10, 34, "Output",ExpressionUUID->"4f83ad30-1321-4eda-ae8c-53e35b061e74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439546, 11990, 386, 7, 30, "Input",ExpressionUUID->"52b71161-bf6f-4293-95a0-76e55b3cac65"],
Cell[439935, 11999, 470, 8, 34, "Output",ExpressionUUID->"b83445be-dc0c-4b35-a77d-a1aac2b5ca94"]
}, Open  ]],
Cell[440420, 12010, 758, 16, 74, "Input",ExpressionUUID->"146eeef5-2abc-4ace-9677-4a3ec3cd96e2"],
Cell[CellGroupData[{
Cell[441203, 12030, 741, 14, 30, "Input",ExpressionUUID->"9a720d67-aa81-4c19-a184-6d07721f3b15"],
Cell[441947, 12046, 1202, 27, 34, "Output",ExpressionUUID->"67988810-8f2a-4019-bd77-bb73abdbeb51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443186, 12078, 897, 18, 30, "Input",ExpressionUUID->"8fd6dd06-e3a5-4ac1-ac96-dcf2d10a2095"],
Cell[CellGroupData[{
Cell[444108, 12100, 638, 13, 24, "Print",ExpressionUUID->"719d5167-b608-416a-8800-1837188fd23c"],
Cell[444749, 12115, 544, 10, 24, "Print",ExpressionUUID->"950b6939-1038-42ec-8ca5-579c14211814"]
}, Open  ]],
Cell[445308, 12128, 521, 10, 34, "Output",ExpressionUUID->"8fcaebe4-8b30-45c5-b96a-79d3dd024f10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445866, 12143, 438, 8, 30, "Input",ExpressionUUID->"1c55efa0-6e7b-43db-bcef-fc2e3f877f41"],
Cell[446307, 12153, 489, 8, 34, "Output",ExpressionUUID->"3a825425-c552-44c1-bd64-bbe0d47d5115"]
}, Open  ]],
Cell[446811, 12164, 756, 16, 74, "Input",ExpressionUUID->"fda16c25-94be-4886-b74a-b52f18e0f051"],
Cell[CellGroupData[{
Cell[447592, 12184, 745, 14, 30, "Input",ExpressionUUID->"2fe68816-240c-4f04-a131-d97bf906c952"],
Cell[448340, 12200, 1098, 23, 34, "Output",ExpressionUUID->"4a73bbf2-3872-4502-8084-ea4c93d9456c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[449475, 12228, 545, 14, 52, "Input",ExpressionUUID->"b96dc3ef-ca3b-4cee-8ca0-35beb6dc258a"],
Cell[CellGroupData[{
Cell[450045, 12246, 396, 9, 24, "Print",ExpressionUUID->"c453ecfa-daea-4812-be75-c7cdf5e2fb4e"],
Cell[450444, 12257, 304, 6, 24, "Print",ExpressionUUID->"8bb809b8-841a-4573-aa56-55712f786399"]
}, Open  ]],
Cell[450763, 12266, 284, 6, 34, "Output",ExpressionUUID->"3cf5bfcb-1fc6-423f-a736-0a7b6417459a"],
Cell[451050, 12274, 231, 4, 34, "Output",ExpressionUUID->"05f26436-59b4-41cf-82bb-33365ba04122"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451318, 12283, 1144, 26, 94, "Input",ExpressionUUID->"5cad1f19-d7a1-49b8-8948-09bd41dfabc7"],
Cell[452465, 12311, 1457, 34, 34, "Output",ExpressionUUID->"7e8bf166-a9ee-4dcc-b174-e7924a0ff94b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453959, 12350, 600, 15, 52, "Input",ExpressionUUID->"0168ca3a-5dc7-40d9-bb55-b85fb1da284e"],
Cell[CellGroupData[{
Cell[454584, 12369, 448, 10, 24, "Print",ExpressionUUID->"59852762-14da-4e7d-a83a-aeeb4e146087"],
Cell[455035, 12381, 355, 7, 24, "Print",ExpressionUUID->"75ab19de-b39e-4f4e-b3ed-d48d3a6c751b"]
}, Open  ]],
Cell[455405, 12391, 333, 7, 34, "Output",ExpressionUUID->"a0a87a6f-356a-4cd6-a7ad-cb2d29b2c6b7"],
Cell[455741, 12400, 277, 5, 34, "Output",ExpressionUUID->"e42c9d6e-ebae-4bc6-9bc2-9cc740fc15ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456055, 12410, 1142, 26, 94, "Input",ExpressionUUID->"3221501f-154d-4406-a347-85fb135078b7"],
Cell[457200, 12438, 1483, 34, 34, "Output",ExpressionUUID->"cbdcd456-3d1d-4c2c-a45d-7b3909a41c5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458720, 12477, 715, 16, 52, "Input",ExpressionUUID->"2b4537e6-35fa-4f97-af8b-ad0b573c3029"],
Cell[CellGroupData[{
Cell[459460, 12497, 468, 10, 24, "Print",ExpressionUUID->"b88d8c5e-f137-4002-bb08-c7858b1df055"],
Cell[459931, 12509, 380, 7, 24, "Print",ExpressionUUID->"83f9dc82-1383-4cec-a5bc-2325cda6e77e"]
}, Open  ]],
Cell[460326, 12519, 356, 7, 57, "Output",ExpressionUUID->"40855b09-e04a-4e59-81b0-815afa713171"],
Cell[460685, 12528, 301, 5, 34, "Output",ExpressionUUID->"03357015-04e4-4a50-b42f-f172de192d3b"]
}, Open  ]],
Cell[461001, 12536, 686, 16, 74, "Input",ExpressionUUID->"93d1e5d5-b067-40bb-86f1-a9f2008e83a2"],
Cell[CellGroupData[{
Cell[461712, 12556, 614, 13, 30, "Input",ExpressionUUID->"69a53917-0acc-4403-b91f-9d5d2e70b6e8"],
Cell[462329, 12571, 1068, 25, 34, "Output",ExpressionUUID->"b2115eff-42cb-4813-a90c-860bd59c7e2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463434, 12601, 938, 19, 30, "Input",ExpressionUUID->"f21d8c5a-c337-4ed5-b264-b3556f12d8e1"],
Cell[CellGroupData[{
Cell[464397, 12624, 579, 12, 24, "Print",ExpressionUUID->"3c511a81-84fe-4ece-bebe-8b925be401d8"],
Cell[464979, 12638, 491, 9, 24, "Print",ExpressionUUID->"398f5343-5e95-48b3-834a-5b8b3f2b8391"]
}, Open  ]],
Cell[465485, 12650, 471, 9, 34, "Output",ExpressionUUID->"9dad06bf-bb5d-4fb3-a6e8-88bd142f4491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465993, 12664, 493, 8, 30, "Input",ExpressionUUID->"d7b594d3-958e-4d68-89e3-7396c3901499"],
Cell[466489, 12674, 419, 7, 34, "Output",ExpressionUUID->"8a7fa283-3b48-4e1b-8358-b1d991b69068"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466945, 12686, 992, 20, 30, "Input",ExpressionUUID->"95f3a225-006b-4cd2-b799-cf4e209c9553"],
Cell[CellGroupData[{
Cell[467962, 12710, 582, 12, 24, "Print",ExpressionUUID->"1b8fbf5b-a184-45a7-b9dd-0fef34b71e76"],
Cell[468547, 12724, 493, 9, 24, "Print",ExpressionUUID->"e27eb188-0ab8-450c-acd4-7afb33c39738"]
}, Open  ]],
Cell[469055, 12736, 473, 9, 34, "Output",ExpressionUUID->"5f58015f-4d20-4a7e-b4e7-67da7b791745"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469565, 12750, 516, 8, 30, "Input",ExpressionUUID->"d022bf29-eb02-4026-a9c9-f01d08ef82f0"],
Cell[470084, 12760, 421, 7, 34, "Output",ExpressionUUID->"cbdb36f7-fa8a-4fc4-be39-ed924a0e8fab"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/main2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    163587,       3949]
NotebookOptionsPosition[    138383,       3577]
NotebookOutlinePosition[    138819,       3594]
CellTagsIndexPosition[    138776,       3591]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This notebook compute and prepare to compute 8pt and 10pt soft blocks. \n\n\
The detailed computation steps are implemented in .m files in the folder \
dada/; for instance, 8pt p^8 single trace soft blocks calculation is can be \
carried out by invoking  source8ptp8SingleOB.m (OB refers to old basis, since \
we have used different bases to cross check our computation).\n\nThe \
implementation of 8pt at O(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["p", "8"], ")"}], TraditionalForm]],ExpressionUUID->
  "d17e3cbb-ef14-48c7-b47c-fa8823d50cfd"],
 " can be done using a typical laptop. \n\nWe ran 8pt and 10pt at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["p", "10"]}], TraditionalForm]],ExpressionUUID->
  "bbf10916-3730-4e84-b5ca-60debb8c110d"],
 ")  on a server with 44 CPUs and we lauched 50 Kernels for Mathematica to \
handle ParellelTable. SetDirectory[\[OpenCurlyDoubleQuote]/home/ld202\
\[CloseCurlyDoubleQuote]] in the source .m files is the home directory of one \
of the author in the server, the reader should modify accordingly if they \
want to try these codes."
}], "Subsubsection",
 CellChangeTimes->{{3.808074719499483*^9, 3.80807477891416*^9}, {
  3.808074847472199*^9, 3.808074920467641*^9}, {3.808074967532259*^9, 
  3.808075244765853*^9}, {3.8080753073588657`*^9, 3.8080754655395327`*^9}, {
  3.808075538875819*^9, 3.808075544713318*^9}, {3.808076168378312*^9, 
  3.80807617906565*^9}, {3.808076212557678*^9, 
  3.808076337766836*^9}},ExpressionUUID->"3ddc229a-490e-4987-8ca0-\
33d167cd0856"],

Cell[CellGroupData[{

Cell["Prepare", "Chapter",
 CellChangeTimes->{{3.808074728116891*^9, 
  3.808074732307562*^9}},ExpressionUUID->"151a3001-5b9f-4108-81a3-\
a8671d817238"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8050608437939653`*^9, 3.805060859463146*^9}, 
   3.805586682807016*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"d2636e88-0f5e-426b-927a-df30fff5da38"],

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/prepare.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.805060876395308*^9, 3.805060904090411*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d793e118-d51e-4e45-8ae7-8263b3b207e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8-pt Soft Blocks", "Chapter",
 CellChangeTimes->{{3.789702081003462*^9, 3.789702102410612*^9}, {
  3.799006340039248*^9, 3.7990063412923326`*^9}, {3.799054372096015*^9, 
  3.7990543729151173`*^9}, {3.799058651362727*^9, 
  3.799058652540077*^9}},ExpressionUUID->"c2c5c327-4c43-4caf-816c-\
44dc2ddd260c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "8"], 
  TraditionalForm]],ExpressionUUID->"634b3cab-a744-44a4-8828-11875e8bbecb"]], \
"Section",
 CellChangeTimes->{{3.805061221329751*^9, 3.80506123709648*^9}, {
  3.805063788289773*^9, 3.805063789196508*^9}, {3.805067801887397*^9, 
  3.80506780278193*^9}},ExpressionUUID->"118da67c-f627-4cfd-9b94-\
3e5b8b5dca0a"],

Cell[CellGroupData[{

Cell["generating the set of monomials", "Subsection",
 CellChangeTimes->{{3.808076784509822*^9, 
  3.80807680419164*^9}},ExpressionUUID->"cd916b84-bcd0-4617-9fbc-\
a966327cfe30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_", ",", "x10_", ",", "x11_", ",", "x12_", 
     ",", "x13_", ",", "x14_", ",", "x15_", ",", "x16_", ",", "x17_", ",", 
     "x18_", ",", "x19_", ",", "x20_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", "i9"], 
       SuperscriptBox["x10", "i10"], 
       SuperscriptBox["x11", "i11"], 
       SuperscriptBox["x12", "i12"], 
       SuperscriptBox["x13", "i13"], 
       SuperscriptBox["x14", "i14"], 
       SuperscriptBox["x15", "i15"], 
       SuperscriptBox["x16", "i16"], 
       SuperscriptBox["x17", "i17"], 
       SuperscriptBox["x18", "i18"], 
       SuperscriptBox["x19", "i19"], 
       SuperscriptBox["x20", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19"}]]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i1", "  ", ",", "0", ",", "4"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i2", "  ", ",", "0", ",", 
        RowBox[{"4", "-", "i1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i3", "  ", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i4", "  ", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i5", "  ", ",", "0", ",", 
        RowBox[{"4", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i6", "  ", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i7", "  ", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i8", "  ", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i9", "  ", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i10", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i11", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i12", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i13", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", 
         "i12"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i14", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i15", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i16", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i17", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i18", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i19", ",", "0", ",", 
        RowBox[{
        "4", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805061219394188*^9, 3.8050612489160624`*^9}, {
   3.805063623128892*^9, 3.805063627446926*^9}, {3.805064761451376*^9, 
   3.8050647619809093`*^9}, {3.805067812218392*^9, 3.805067873016693*^9}, 
   3.8050696405244303`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"ccecb6cd-5716-443f-868d-4d98d36153e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials8ptp8OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s13", ",", "s14", ",", "s15", ",", "s16", ",", "s17", ",", 
     "s23", ",", "s24", ",", "s25", ",", "s26", ",", "s27", ",", "s34", ",", 
     "s35", ",", "s36", ",", "s37", ",", "s45", ",", "s46", ",", "s47", ",", 
     "s56", ",", "s57"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8050612628526487`*^9, 3.805061324768403*^9}, {
   3.805061462102456*^9, 3.805061466121626*^9}, {3.805062086108858*^9, 
   3.805062105057259*^9}, {3.8050637947396317`*^9, 3.805063796069715*^9}, {
   3.805064809822208*^9, 3.805064855326058*^9}, 3.805067900768216*^9, 
   3.805069659518321*^9, 3.805069751029381*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"acc6c1ea-152d-4e48-8883-130728f47ac3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials8ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.8050613767393713`*^9, 3.80506138175429*^9}, {
   3.805061605645286*^9, 3.805061606365703*^9}, {3.8050638184495077`*^9, 
   3.805063819458452*^9}, {3.80506486088251*^9, 3.805064861469561*^9}, 
   3.8050679021349983`*^9, 3.8050696600454082`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"0017b00b-d10d-4df5-9b67-ebce1f76f6f4"],

Cell[BoxData["8855"], "Output",
 CellChangeTimes->{
  3.8050613822575827`*^9, 3.805061607184288*^9, 3.805062127884272*^9, 
   3.805063635466505*^9, 3.80506383200863*^9, 3.805064030650318*^9, 
   3.805064862708593*^9, 3.805065110080193*^9, 3.8050659590155773`*^9, 
   3.8050660710347023`*^9, 3.805067961661831*^9, 3.8050697272391148`*^9, 
   3.805069757947988*^9, 3.805069994776301*^9, 3.805071559109015*^9, 
   3.808075631959197*^9, 3.80807590299864*^9, 3.808076798873084*^9, 
   3.808077028516178*^9, {3.808077308828699*^9, 3.8080773335666027`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"153c9083-b33e-4d0a-95ba-5b6a6681889d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Delete", "[", "\"\<data/monomials8ptp8OB.m\>\"", "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<data/monomials8ptp8OB.m\>\"", ",", "monomials8ptp8OB"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.805071524707417*^9, 3.805071550595807*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"97c9eb55-81d3-462f-9797-7af1c1137a51"],

Cell[BoxData[
 RowBox[{"Delete", "[", "\<\"data/monomials8ptp8OB.m\"\>", "]"}]], "Output",
 CellChangeTimes->{
  3.8050715644637127`*^9, 3.80807563201278*^9, 3.808075904573422*^9, 
   3.808076798878009*^9, 3.808077028539887*^9, {3.808077308859823*^9, 
   3.8080773336022797`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"f4cf300e-000a-4690-b609-8ed5ce7fd23e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Condition", "Subsection",
 CellChangeTimes->{{3.8050651919834967`*^9, 
  3.805065196558226*^9}},ExpressionUUID->"17ccaa4a-a079-4533-87f8-\
b9b570536d95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adCond1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s16", "\[Rule]", "0"}], ",", 
     RowBox[{"s17", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s26", "\[Rule]", "0"}], ",", 
     RowBox[{"s27", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s36", "\[Rule]", "0"}], ",", 
     RowBox[{"s37", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s46", "\[Rule]", "0"}], ",", 
     RowBox[{"s47", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s16", "\[Rule]", "0"}], ",", 
     RowBox[{"s26", "\[Rule]", "0"}], ",", 
     RowBox[{"s36", "\[Rule]", "0"}], ",", 
     RowBox[{"s46", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s17", "+", "s23", 
         "+", "s24", "+", "s25", "+", "s27", "+", "s34", "+", "s35", "+", 
         "s37", "+", "s45", "+", "s47"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s17", "\[Rule]", "0"}], ",", 
     RowBox[{"s27", "\[Rule]", "0"}], ",", 
     RowBox[{"s37", "\[Rule]", "0"}], ",", 
     RowBox[{"s47", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16", "+", "s23", 
         "+", "s24", "+", "s25", "+", "s26", "+", "s34", "+", "s35", "+", 
         "s36", "+", "s45", "+", "s46"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adCond8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s17", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", 
       "s16"}]}], ",", 
     RowBox[{"s27", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25", "-", 
       "s26"}]}], ",", 
     RowBox[{"s37", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35", "-", 
       "s36"}]}], ",", 
     RowBox[{"s47", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s14"}], "-", "s24", "-", "s34", "-", "s45", "-", 
       "s46"}]}], ",", 
     RowBox[{"s56", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s16", 
       "-", "s23", "-", "s24", "-", "s25", "-", "s26", "-", "s34", "-", "s35",
        "-", "s36", "-", "s45", "-", "s46"}]}], ",", 
     RowBox[{"s57", "\[Rule]", 
      RowBox[{
      "s12", "+", "s13", "+", "s14", "+", "s16", "+", "s23", "+", "s24", "+", 
       "s26", "+", "s34", "+", "s36", "+", "s46"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.805065208623973*^9, 3.805065239000703*^9}, {
  3.805065292639904*^9, 3.805065415747571*^9}, {3.805065447034772*^9, 
  3.805065471819581*^9}, {3.8050697822902193`*^9, 3.805069897261031*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"839f572c-4c44-4e22-a268-297732a5ef5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ad1", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "monomials8ptp8OB", ",", "adCond1", ",", "\"\<ad\>\"", ",", 
     "monomials8ptp8OB"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad2", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad1", ",", "adCond2", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad3", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad2", ",", "adCond3", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad4", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad3", ",", "adCond4", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad5", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad4", ",", "adCond5", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad6", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad5", ",", "adCond6", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad7", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad6", ",", "adCond7", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ad8", "=", 
   RowBox[{"polyFun", "[", 
    RowBox[{
    "ad7", ",", "adCond8", ",", "\"\<ad\>\"", ",", "monomials8ptp8OB"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805065487238612*^9, 3.805065569476348*^9}, {
  3.805065614141506*^9, 3.805065674274014*^9}, {3.805067903640403*^9, 
  3.805067908998803*^9}, {3.805069663532054*^9, 3.805069666380084*^9}, {
  3.805069909689496*^9, 3.805069929452318*^9}, {3.805070026072102*^9, 
  3.805070028338518*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ed7df057-5c81-469a-860b-3b2971acb683"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2380", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[2380, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8080773472684393`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"e6ef55f8-7595-4c31-a271-246792183ee8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077351575354*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b5426b05-bf99-46f6-b563-59f53609e3f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1885", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1885, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077359680009*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"99f7990b-cead-49d8-a8ea-b9c46e9394f8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.80807736234282*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3164d184-63fb-4c0b-aa50-36a66d415773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1460", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1460, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077367777793*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4df8be77-8ee6-4cb7-b9c8-37bbb571131a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077369477345*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"ee2940f1-6a88-42eb-8149-acb4310abe12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1100", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1100, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077373590239*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"0b6af73d-74dc-4629-adf1-593d73d883dc"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.80807737458885*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"dcdfa8a7-74d6-4dc9-99d1-fa02991e4b42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"800", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[800, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077377840637*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"2852cef9-5658-4344-827c-d15722b7b1cf"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077378385428*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"ea4b3047-4463-419c-898b-0f67b4da5935"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"799", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[799, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077381902646*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"9aeadcbf-43b8-44a7-8b9b-b9b1a4a2e1c1"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    48, 4, 18139502460974525580, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808077385974784*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"d9e670d5-d986-4a8b-94c7-8fc78d956a1e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077386251594*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a2136490-35d6-41a6-bdd9-f8aa4d86a990"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"798", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[798, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077389882782*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"0acef044-d00b-4573-967c-aeec63279c3d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    49, 5, 18139502460974525580, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808077391816966*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"350d6a20-9e00-4bac-aa26-f9a984a0170d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077392043488*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"d7798526-96cd-4ab9-beeb-159823e688d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"798", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[798, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077400091825*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b76a5512-9ed0-4a99-8dc8-41630664ef5d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Solve", "svars", 
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"", 2,
    50, 6, 18139502460974525580, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.808077400989541*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"ee526651-a43a-449a-b0e6-d7e6b8f5fb3e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077401223268*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"86fa3dc1-80d7-4d94-b764-58245dc22507"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "ad1", "]"}], ",", 
   RowBox[{"Length", "[", "ad2", "]"}], ",", 
   RowBox[{"Length", "[", "ad3", "]"}], ",", 
   RowBox[{"Length", "[", "ad4", "]"}], ",", 
   RowBox[{"Length", "[", "ad5", "]"}], ",", 
   RowBox[{"Length", "[", "ad6", "]"}], ",", 
   RowBox[{"Length", "[", "ad7", "]"}], ",", 
   RowBox[{"Length", "[", "ad8", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.80506557813288*^9, 3.805065606281356*^9}, {
  3.805069702201632*^9, 3.8050697069446077`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"d481d58f-017b-4426-ac5a-f49d81726f33"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6475", ",", "4590", ",", "3130", ",", "2030", ",", "1230", ",", "675", ",",
    "315", ",", "105"}], "}"}]], "Output",
 CellChangeTimes->{3.80506569567246*^9, 3.805065966367631*^9, 
  3.8050661910546227`*^9, 3.805067993343643*^9, 3.8050700845057592`*^9, 
  3.805071668779294*^9, 3.805071805193748*^9, 3.8080755490748997`*^9, 
  3.808075694190607*^9, 3.8080759736234407`*^9, 3.808076875771405*^9, 
  3.808077097420391*^9, 3.80807731306518*^9, 3.808077401643005*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4e83fca8-73e0-4de2-8872-9441e2d8497c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler8ptp8OB", "=", "ad8"}], ";"}]], "Input",
 CellChangeTimes->{{3.805065753293874*^9, 3.805065776115308*^9}, 
   3.805067910306425*^9, {3.805069668865509*^9, 3.80506969698044*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"165d1182-5d35-4415-888d-4e1242057718"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "termsAdler8ptp8OB", "]"}]], "Input",
 CellChangeTimes->{{3.805071808293621*^9, 3.805071817348898*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ee5b9ea9-4d2c-4741-99ca-7eee5b27d252"],

Cell[BoxData["105"], "Output",
 CellChangeTimes->{3.8050718183292923`*^9, 3.808075549085985*^9, 
  3.808075694198093*^9, 3.808075979253627*^9, 3.8080768757789717`*^9, 
  3.808077097466433*^9, 3.808077313109542*^9, 3.8080774016799583`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a2b3b0ff-6638-4b23-b64d-974eb382df15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Delete", "[", "\"\<data/termsAdler8ptp8OB.m\>\"", "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<data/termsAdler8ptp8OB.m\>\"", ",", "termsAdler8ptp8OB"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.805071524707417*^9, 3.805071550595807*^9}, {
  3.8050721912740393`*^9, 3.8050721942080717`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"e9144830-c781-4128-9a78-38cdfc10f051"],

Cell[BoxData[
 RowBox[{"Delete", "[", "\<\"data/termsAdler8ptp8OB.m\"\>", "]"}]], "Output",
 CellChangeTimes->{3.8050715644637127`*^9, 3.80507219848949*^9, 
  3.808075549109857*^9, 3.8080756942051773`*^9, 3.808075981303941*^9, 
  3.808076875785673*^9, 3.808077097472406*^9, 3.8080773131170464`*^9, 
  3.808077401720729*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"15b38452-64b3-4b00-a617-fb10049ce0e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cyclic", "Subsection",
 CellChangeTimes->{{3.8050720829923687`*^9, 
  3.805072085614483*^9}},ExpressionUUID->"9383419c-762e-460b-81a7-\
187ec6cf2723"],

Cell[CellGroupData[{

Cell["Single", "Subsubsection",
 CellChangeTimes->{{3.805073258796074*^9, 
  3.8050732632334957`*^9}},ExpressionUUID->"9bc38d77-ea2d-4ef0-8493-\
0ed9b284b392"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8SingleOB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.805071928461796*^9, 3.805071966133601*^9}, {
  3.8050721365545273`*^9, 3.805072137349749*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"cd1c48d8-7dd6-4c30-8132-3339f81eea83"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.80807690211675*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"0a3fe4d3-1fc7-46d3-a026-2c4da7886e8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1105", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1105, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.8080769292486362`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"fc9ece85-5682-40a9-ac05-df372738e0de"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808075986795495*^9, 3.808076929951899*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"0230bf27-65c6-485e-9014-95e52db98567"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", 
   "18"}],
  SequenceForm["# of blocks before Hermitian: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.8080769301848373`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"fbc36f44-4fe2-4920-aa84-c9a60fda607f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"294", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[294, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.80807693483225*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"889397b3-bf93-4f1c-8b96-dc750ba8ef57"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808075986795495*^9, 3.808076935002611*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"6c7dd7a5-c1d0-4566-ae02-4f0216731dcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["# of blocks after Hermitian: ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.808076935163301*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"45d233d7-b554-428a-83e5-4ddf58c05305"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1100", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1100, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.808076949010919*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"47559c7b-9ea8-4480-848a-8275a54bf16a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808075986795495*^9, 3.808076949212309*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"e6054d10-c5bd-46c5-9c19-66c54af8b7c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.808075986795495*^9, 3.8080769492660723`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"c3177963-fbb2-4d40-ba40-8f4ada1d265c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double1", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 
  3.8050732765230207`*^9}},ExpressionUUID->"ccaabcca-fb4c-4334-8c4d-\
bc40ae84cdb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8Double1OB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"23a27c11-67ee-4c60-8b3c-bac36bd3dce8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077138692169*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"b3b56094-a097-443a-8090-8bab645eb178"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"924", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[924, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077159115127*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"aa4abdac-1e38-4afa-9fe8-879fa967e978"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077159745771*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d90ac217-f276-41ae-86d4-86c75bb89080"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["# of blocks after cyc1: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.80807715997429*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"f62a07e0-e4e1-40ae-849b-a4704b6ef23f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1105", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1105, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077181608308*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"9723e1ca-5ded-490e-a71b-2c06e81ba6c4"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077182029595*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"9e5389ec-92f2-4c18-b973-c46d937cbcef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm["# of blocks after cyc2: ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077182198455*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"a2d0488f-aa0b-4dfb-a163-1d89c60ab9e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", 
   "14"}],
  SequenceForm["# of blocks before Hermitian: ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.8080771822330313`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d0d50097-b643-410e-b0a5-7b5b4b1a343f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"459", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[459, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077190183323*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e2fa1cb7-892b-4d45-8b9a-9d588563ed43"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077190462468*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"81d2f403-ba7a-420f-bae2-342615d1a95a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["# of blocks after Hermitian: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077190648488*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"66b6f4ca-f0c9-455d-b86a-7183e1da3693"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1093", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1093, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077204577231*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"f226b0a0-ef07-4c37-a17c-6746eb3aec05"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8080772048228197`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"fd9fa03b-508e-423a-905b-fca6097c08a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8080772048692636`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"c5057b8b-a3e5-4396-ad60-926130fd193a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double2", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 3.8050732765230207`*^9}, {
  3.8050734780928926`*^9, 
  3.805073478644349*^9}},ExpressionUUID->"74345282-1b2e-4d9b-ae2c-\
31cea83eaa1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8Double2OB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}, {
  3.8050734820589647`*^9, 3.805073482467935*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"7207d022-cf3a-463f-bd37-073ca47b03b3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8080774021521187`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"6bdc5ad9-5c1e-4975-8c4d-2bd327fac4c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1104", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1104, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077428716333*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"26fd4c64-9036-42fa-aed4-d9a41282c941"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077429354697*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"3e7d2a7b-4494-4fd5-88bc-64f5e6e3ebbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["# of blocks after cyc1: ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077429558869*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"f4a72fe0-a9bc-406f-87b9-8b41f044b8c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1105", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1105, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077449389407*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"5377fa49-4574-4ced-9226-a16ba593c2a4"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077449745269*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"40bdefeb-abb0-4d88-9699-26ba82f8ffeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["# of blocks after cyc2: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.80807744991499*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"32e7b6af-d039-454e-93a4-6a3357fd7a68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["# of blocks before Hermitian: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077449944244*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"22bd5ed1-666c-429a-81b0-dc7298d9f6c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077453054048*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"d63c4981-f380-4c16-bebb-584402d3a166"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.808077453185796*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"cf873a3a-eeb4-4431-892f-607a951e16e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "7"}],
  
  SequenceForm["# of blocks after Hermitian: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.8080774533563023`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"6b14dfbf-3990-4016-a26b-c0b8a558924b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1090", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1090, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077463905349*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"bd0d4264-c431-4a71-b28e-a4dbd89fbdaf"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.80807746406295*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"37dcb56f-263f-4843-bf25-d0eefd8040da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.808077464090582*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"b87ef452-23f1-4592-96e3-507a661e32ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Double3", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 3.8050732765230207`*^9}, {
  3.8050734780928926`*^9, 3.805073478644349*^9}, {3.8050738144297953`*^9, 
  3.80507381556636*^9}},ExpressionUUID->"1fce13ed-60c8-49f7-b79a-\
4ae009c62a14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8Double3OB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}, {
  3.8050734820589647`*^9, 3.805073482467935*^9}, {3.8050738190709248`*^9, 
  3.805073819755699*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ff564cb7-62bf-49fa-bae2-d11bf47b413a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"b7102b37-8a6c-4394-8836-b12139f6cd34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1082", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1082, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073848083946*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"03f70148-5509-4921-8941-0dadd00377e5"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073848679081*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"a759b5bc-e912-452f-ad14-662d47633391"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["# of blocks after cyc1: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073848899582*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"dfc97d09-7bd8-49bd-9561-9fb1d006c535"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1068", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1068, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073859187605*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"b392234b-d43b-47fd-9733-8c101219da31"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073859549189*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"cf1c7871-a799-406c-96a9-225b01de2ee4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of blocks after cyc2: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073859708458*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"2a7dd2de-204b-4dc7-a941-aff945af82d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"595", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[595, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073868617012*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"99636c35-f68b-4ee9-9371-1f2b1f567c8c"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073868756116*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"0c68f06e-0f99-47a3-ae76-210779eb7a26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", 
   "10"}],
  SequenceForm["# of blocks before Hermitian: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738689444847`*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"1a036da7-587f-4fa4-907c-d810f4fe4ee9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073872133581*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"6476e895-d275-4b94-8935-311650f692ee"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073872254652*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"b454dae9-d803-456d-9f87-65077b56cd92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["# of blocks after Hermitian: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073872420163*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"3547a7a9-99b1-460a-9c3e-6cd161d2eabb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1077", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1077, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073881148058*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"305fcda9-419d-46f9-8e28-f2546279a3e1"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073881309363*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"aab48570-1661-46b6-b120-a2c40927fe01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.805073881352723*^9},
 CellLabel->
  "During evaluation of \
In[113]:=",ExpressionUUID->"69a4edc0-2a6d-49fe-9935-7febc2d9d5df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triple 1", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 3.8050732765230207`*^9}, {
  3.8050734780928926`*^9, 3.805073478644349*^9}, {3.8050738144297953`*^9, 
  3.80507381556636*^9}, {3.8050739189448957`*^9, 
  3.8050739225332727`*^9}},ExpressionUUID->"36e08092-c762-47f6-81b8-\
55fc984ee0af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8Triple1OB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}, {
  3.8050734820589647`*^9, 3.805073482467935*^9}, {3.8050738190709248`*^9, 
  3.805073819755699*^9}, {3.805073927098089*^9, 3.8050739304519243`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"2f4b19ef-9251-4fa3-95d6-aa4d04787c92"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.8050739318114634`*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"bea45177-a17c-486d-8046-5fe394641288"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"924", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[924, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073952729228*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"047ce92b-bd4c-4b06-bbcd-7b44b9e92b56"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073953326098*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"bb93ff03-d209-4ea2-b417-50cf5d8bfc3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["# of blocks after cyc1: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073953576919*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"76cc9a8f-e0a5-44a5-a392-2765741252b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"874", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[874, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.80507397005785*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"62278884-91b2-4581-a4dc-aacef9561247"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073970417754*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"d8fd7231-0b3f-492d-b2fb-f7a3277727d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["# of blocks after cyc2: ", 36],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.8050739706554413`*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"8d31f26a-be1a-406e-8f91-6ddce158ef27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1072", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1072, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073981816738*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"28a0b584-f2a6-4708-b2ab-4e7dbcb7ec6a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.8050739821579723`*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"c4321f3d-ccd3-4f1d-8efc-49fc3bf6aab8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc3: \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm["# of blocks after cyc3: ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073982336768*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"987a6c94-68c9-439e-bf14-12e3526257db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"792", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[792, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.8050739900206127`*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"971bed1b-9f4f-4ac2-8312-9ff19d101546"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073990265018*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"e76e649e-08c0-44a1-bd79-4ff607dd1321"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", 
   "10"}],
  SequenceForm["# of blocks before Hermitian: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073990434943*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"03249b9d-a20a-41d8-86a2-43811f49e980"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073993620968*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"433add09-d7c3-44d2-9dcf-e94aaa3b973b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073993719481*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"e600bffd-c952-420c-a522-44b1d6c23fe8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["# of blocks after Hermitian: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.80507399385789*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"2afb2c95-f934-4c00-bd13-775f88ca2eec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1069", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1069, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073999838785*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"f4b052b0-fe24-4afd-aa9a-de14ae306bc9"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805073999961114*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"d9d45f23-e876-4714-b22a-bc3efddb22ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.805073382755302*^9, 3.805073483202003*^9, 
  3.8050738207015963`*^9, 3.805074000015418*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"70cce7b2-e7f6-49c1-b961-3a84d502509e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triple 2", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 3.8050732765230207`*^9}, {
  3.8050734780928926`*^9, 3.805073478644349*^9}, {3.8050738144297953`*^9, 
  3.80507381556636*^9}, {3.8050739189448957`*^9, 3.8050739225332727`*^9}, {
  3.8050741126143017`*^9, 
  3.8050741129243507`*^9}},ExpressionUUID->"735ce6ec-7cb8-4b75-85ee-\
8fed193d0998"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8Triple2OB.m\>\"", "]"}]], "Input",\

 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}, {
  3.8050734820589647`*^9, 3.805073482467935*^9}, {3.8050738190709248`*^9, 
  3.805073819755699*^9}, {3.805073927098089*^9, 3.8050739304519243`*^9}, {
  3.8050741162180347`*^9, 3.805074116453389*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"ba59bd32-16ef-4509-99fb-7b639a4e9489"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"08e6df02-f8ef-4009-abdf-5d7e8a3cc5d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"924", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[924, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074224512236*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"3363486a-4955-4edb-ba66-4b3ae2547c04"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074225157454*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"869e88d5-b8e4-4575-9ccc-93c3d5e2e148"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["# of blocks after cyc1: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.80507422541669*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"af3b93e3-31aa-4099-9200-f0bbbc2da0f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1104", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1104, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074245770734*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"2760d802-10d3-4ed7-a071-843d63219e5d"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8050742461678057`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"32492b09-723b-4246-8e33-a53c3a66d97d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["# of blocks after cyc2: ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074246383857*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d4dc23b8-7577-4b36-8308-a3db0300b3e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1099", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1099, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074261760007*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"686a5289-d559-4934-9ab8-2a13f6292668"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074262059025*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"d67e1816-e113-4f68-8e83-e7c3c3b10259"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc3: \"\>", "\[InvisibleSpace]", "8"}],
  SequenceForm["# of blocks after cyc3: ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074262211895*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"cb42faac-ad3d-42be-878d-49569ca0828d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"594", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[594, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8050742668645287`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"eaeb7e08-fb3e-4f68-95fc-39bd8257710e"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8050742669785433`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"9e86eb49-2782-419d-a83d-a4fcd8d4237e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["# of blocks before Hermitian: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074267135983*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"a60c5be2-ec1f-460f-9362-5df25588907d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074269626045*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"0eb18436-3896-444b-b650-2de047c9e31f"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8050742697244177`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"dde8b605-03c0-4c17-9c55-afa7e8d16c7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "7"}],
  
  SequenceForm["# of blocks after Hermitian: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074269871027*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"968d68c1-4a07-4a8e-8599-5c0fa838187c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1105", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1105, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8050742755760098`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4c34db2d-a99c-40f0-bf7a-237ce59046d5"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.8050742756928873`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"555cf51f-22e3-48d0-901e-dcbb52f73328"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.8050742757554293`*^9},
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"63b85f59-ba48-4968-b1eb-48aeb5e1343c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quadruple", "Subsubsection",
 CellChangeTimes->{{3.805073267150738*^9, 3.8050732765230207`*^9}, {
  3.8050734780928926`*^9, 3.805073478644349*^9}, {3.8050738144297953`*^9, 
  3.80507381556636*^9}, {3.8050739189448957`*^9, 3.8050739225332727`*^9}, {
  3.8050741126143017`*^9, 3.8050741129243507`*^9}, {3.805074343885943*^9, 
  3.805074348535222*^9}},ExpressionUUID->"ea5f0d58-6779-416c-b316-\
e68c45f3bc27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Import", "[", "\"\<data/source8ptp8QuadrupleOB.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.80507337805367*^9, 3.8050733816334877`*^9}, {
  3.8050734820589647`*^9, 3.805073482467935*^9}, {3.8050738190709248`*^9, 
  3.805073819755699*^9}, {3.805073927098089*^9, 3.8050739304519243`*^9}, {
  3.8050741162180347`*^9, 3.805074116453389*^9}, {3.805074352216494*^9, 
  3.805074356456208*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"d950cc9b-00c3-4574-8cd5-ce49da7686d7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of monomials and terms after Adler: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8855", ",", "105"}], "}"}]}],
  SequenceForm["Number of monomials and terms after Adler: ", {8855, 105}],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050743573561296`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"0239fdea-a2bc-450d-864a-e9b08885cb23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"924", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[924, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074378488756*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"a122a406-1734-469d-86fc-977878f326f8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050743791130543`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"e565c131-fab5-40ad-802e-ec29bdc51963"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc1: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["# of blocks after cyc1: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074379409123*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"c9088f66-f7ca-4dbb-8162-e7ae8c8f2b29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"874", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[874, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074395819645*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"0660365e-1a72-473b-a7b4-6aa1695ac409"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074396186458*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"f115ef62-0244-440a-ac37-2238cecf2ef6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc2: \"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["# of blocks after cyc2: ", 36],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050743964355783`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"05eb7f3c-4ac5-4ef1-8dfb-c51b688fa871"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1050", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1050, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074411501709*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"51d75de3-2d2c-438c-92c4-d4a6072247b8"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074411839464*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"5a6c425f-2c74-49a8-a0fd-2e0abd5a6592"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc3: \"\>", "\[InvisibleSpace]", "23"}],
  SequenceForm["# of blocks after cyc3: ", 23],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074412125886*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"5c292347-9c4e-457b-a988-dc2f4502db35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"866", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[866, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074424104671*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"aa8f72db-f508-4ab4-ace4-1f5c55e86a79"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074424485407*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"26499a8e-653d-46f3-9429-9c59bb75053f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after cyc4: \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["# of blocks after cyc4: ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744246597548`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"af379ad7-eaab-4e2d-b259-32e2612469b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"924", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[924, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074431920475*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"d21050ab-4479-43a5-8acd-be8e5bccc36b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.80507443206526*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"e0f6be1b-d8c2-4f67-80e2-64bad0a216db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after swap1: \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm["# of blocks after swap1: ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074432235941*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"5d4f6db5-e306-4804-a6f9-a1e8b49a3155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"882", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[882, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074439105031*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"58a90380-7867-422f-ad7b-3f5d8f45c96f"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074439235483*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"790e1088-7ef3-4e91-9edb-3efacb060bd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after swap2: \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["# of blocks after swap2: ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074439403949*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"53267f52-7941-40d0-8cf1-7f4083ddfd24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"434", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[434, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.80507444540714*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"16823703-7e0a-47fb-adc3-9a83bf95e4d0"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.80507444555442*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"7018889e-c824-422c-9fb7-77169fd8d974"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after swap3: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of blocks after swap3: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744457517*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"54ae5dff-e707-41fd-b9e2-4fb99eaff1c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074448391165*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"9360a7cd-3eee-4306-ac77-9d567a663edc"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744484920588`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"51c4c4e8-6133-4cf6-9b23-3c3848e4332b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after swap4: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of blocks after swap4: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074448641418*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"0c409c6d-24dd-4690-b3dd-2b95dc2f16e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744516828947`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"e0519efc-9885-4c34-9d65-101163ce9ae3"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074451786015*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"61d4e5f6-c303-4b47-9cc1-d5c85badf6bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after swap5: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of blocks after swap5: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074451940219*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"c3beb031-fa8e-45f2-b2ff-eb8b81f0e68c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074454522315*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"0b507ccd-1fe5-4e54-b9b7-c5aa113aa841"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.80507445462533*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"3b781d70-abe3-4ac6-9bec-70c71b45b273"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks before Hermitian: \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["# of blocks before Hermitian: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744547941017`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"2944d0e9-e3a1-4cb7-8c51-c05dc2ead931"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[0, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074457702489*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"f470995b-0d2c-4b31-9a69-84cbe4109636"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.8050744578134336`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"118f0fab-cc8e-4769-a458-798522bd3dfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after Hermitian: \"\>", "\[InvisibleSpace]", "5"}],
  
  SequenceForm["# of blocks after Hermitian: ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074457988927*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"920f122b-246a-4862-b170-02426551a4b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1041", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[1041, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074463521823*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"39b9457c-b165-4297-8109-f5e48aaa557a"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074463649474*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"43c30adb-4e4c-485a-b6eb-869c85238fe1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of blocks after anti-Hermitian: \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm["# of blocks after anti-Hermitian: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.805074203164071*^9, 3.805074463738405*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"84c4ac13-e9ad-4797-bd60-eae1bd1633e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "10"], 
  TraditionalForm]],ExpressionUUID->"9ab0d016-75be-4ee5-b2cb-407f27497f44"]], \
"Section",
 CellChangeTimes->{{3.799057037762986*^9, 3.799057052144094*^9}, {
  3.800024760117577*^9, 
  3.8000247612853527`*^9}},ExpressionUUID->"f7d2a5f1-4441-4c95-b4b8-\
6f16eb0c9bad"],

Cell[CellGroupData[{

Cell["Independ kinetic variables", "Subsubsection",
 CellChangeTimes->{{3.789750014953354*^9, 3.78975002845367*^9}, {
  3.801012272322213*^9, 
  3.801012281238408*^9}},ExpressionUUID->"d647599c-2a40-4ae5-ad47-\
6627fd34407e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_", ",", "x10_", ",", "x11_", ",", "x12_", 
     ",", "x13_", ",", "x14_", ",", "x15_", ",", "x16_", ",", "x17_", ",", 
     "x18_", ",", "x19_", ",", "x20_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", "i9"], 
       SuperscriptBox["x10", "i10"], 
       SuperscriptBox["x11", "i11"], 
       SuperscriptBox["x12", "i12"], 
       SuperscriptBox["x13", "i13"], 
       SuperscriptBox["x14", "i14"], 
       SuperscriptBox["x15", "i15"], 
       SuperscriptBox["x16", "i16"], 
       SuperscriptBox["x17", "i17"], 
       SuperscriptBox["x18", "i18"], 
       SuperscriptBox["x19", "i19"], 
       SuperscriptBox["x20", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19"}]]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i1", "  ", ",", "0", ",", "5"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i2", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i3", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i4", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i5", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i6", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i7", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i8", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i9", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i10", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i11", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i12", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i13", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", 
         "i12"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i14", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i15", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i16", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i17", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i18", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i19", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789756700059918*^9, 3.789756801410614*^9}, {
   3.789756867647147*^9, 3.7897568775052156`*^9}, {3.7897569680010357`*^9, 
   3.789756970979952*^9}, 3.789757116801602*^9, {3.789758446639256*^9, 
   3.789758450891437*^9}, {3.799057490665168*^9, 3.799057512460864*^9}, {
   3.7990622192670307`*^9, 3.799062309333887*^9}, {3.799062343481937*^9, 
   3.799062441594008*^9}, {3.8008887327531633`*^9, 3.800888766528187*^9}, {
   3.800889798031636*^9, 3.800889799310938*^9}, {3.803257174103574*^9, 
   3.8032571796444063`*^9}, {3.803257210125792*^9, 3.803257222610483*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9196b881-853a-4f38-9e13-1622928229fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials8ptp10OB", "=", 
   RowBox[{"monomialsFun", "[", 
    RowBox[{
    "s12", ",", "s13", ",", "s14", ",", "s15", ",", "s16", ",", "s17", ",", 
     "s23", ",", "s24", ",", "s25", ",", "s26", ",", "s27", ",", "s34", ",", 
     "s35", ",", "s36", ",", "s37", ",", "s45", ",", "s46", ",", "s47", ",", 
     "s56", ",", "s57"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8009047329254017`*^9, 3.8009047492282*^9}, {
   3.800904851186825*^9, 3.800904859232636*^9}, 3.801012382581476*^9, {
   3.801465437215672*^9, 3.8014654378261538`*^9}, 3.803257195086755*^9, {
   3.8032572362790623`*^9, 3.803257250290443*^9}, {3.803574207029643*^9, 
   3.803574216696603*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"78be469b-539f-4957-96d1-579863a53d45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "monomials8ptp10OB", "]"}]], "Input",
 CellChangeTimes->{
  3.7897724772656*^9, {3.790560374112142*^9, 3.7905603805841007`*^9}, {
   3.798980091672967*^9, 3.798980099655004*^9}, {3.799057580978647*^9, 
   3.799057586295265*^9}, 3.799062809300003*^9, 3.799106569136807*^9, {
   3.801012352145307*^9, 3.801012394748519*^9}, {3.801440891888894*^9, 
   3.80144089615659*^9}, {3.8014876069414454`*^9, 3.801487616991735*^9}, 
   3.803257281401883*^9, 3.80325751667949*^9, {3.803574235976696*^9, 
   3.8035742363983173`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"56c9b556-aee4-420a-a4e7-24a96eb54c43"],

Cell[BoxData["42504"], "Output",
 CellChangeTimes->{
  3.79911031770607*^9, 3.7991582717056026`*^9, 3.799160278268277*^9, 
   3.799163480528659*^9, 3.799174618069605*^9, 3.7993496311807833`*^9, 
   3.799765004328458*^9, 3.800130316200824*^9, 3.800888595184972*^9, 
   3.800888634966799*^9, 3.8008889428592*^9, 3.800889816417633*^9, 
   3.800898124445567*^9, 3.800902174592502*^9, 3.800903027812307*^9, 
   3.800916027699395*^9, 3.801048130441504*^9, 3.80143704384781*^9, 
   3.801442958022079*^9, 3.801465400742957*^9, 3.801487407650257*^9, {
   3.801487617677361*^9, 3.801487629257861*^9}, 3.802196432417027*^9, 
   3.8022013469600897`*^9, 3.802209826850362*^9, 3.802211865290638*^9, 
   3.8022664721759567`*^9, 3.803048471655609*^9, 3.803257283610545*^9, {
   3.8032575134402637`*^9, 3.80325751790695*^9}, 3.8032594643448257`*^9, 
   3.803492247803584*^9, 3.803574239365562*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"bf87ac84-7057-4a6f-98b8-7f88d5fa31b5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Delete", "[", "\"\<data/monomials8ptp10OB.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<data/monomials8ptp10OB.m\>\"", ",", "monomials8ptp10OB"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.802358785926828*^9, 3.802358787712823*^9}, {
   3.8032572934437838`*^9, 3.803257341054134*^9}, {3.803257390098721*^9, 
   3.803257394140222*^9}, 3.803257536977992*^9, {3.803574246050593*^9, 
   3.8035742541117477`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6cf3e122-9cf6-4b8b-ba69-faccad021b25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Adler Zero condition: p1=0, p2=0,...,p8=0", "Subsection",
 CellChangeTimes->{{3.801447275032342*^9, 3.801447277236465*^9}, {
  3.801448544328065*^9, 3.801448554282653*^9}, {3.802201387618218*^9, 
  3.8022013974784946`*^9}},ExpressionUUID->"5d78fd98-e2d7-42e8-b76d-\
40bbff9cd36f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"adP1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s16", "\[Rule]", "0"}], ",", 
     RowBox[{"s17", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s12", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s26", "\[Rule]", "0"}], ",", 
     RowBox[{"s27", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s13", "\[Rule]", "0"}], ",", 
     RowBox[{"s23", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s36", "\[Rule]", "0"}], ",", 
     RowBox[{"s37", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s14", "\[Rule]", "0"}], ",", 
     RowBox[{"s24", "\[Rule]", "0"}], ",", 
     RowBox[{"s34", "\[Rule]", "0"}], ",", 
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s46", "\[Rule]", "0"}], ",", 
     RowBox[{"s47", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s15", "\[Rule]", "0"}], ",", 
     RowBox[{"s25", "\[Rule]", "0"}], ",", 
     RowBox[{"s35", "\[Rule]", "0"}], ",", 
     RowBox[{"s45", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s16", "\[Rule]", "0"}], ",", 
     RowBox[{"s26", "\[Rule]", "0"}], ",", 
     RowBox[{"s36", "\[Rule]", "0"}], ",", 
     RowBox[{"s46", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s17", "+", "s23", 
         "+", "s24", "+", "s25", "+", "s27", "+", "s34", "+", "s35", "+", 
         "s37", "+", "s45", "+", "s47"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s17", "\[Rule]", "0"}], ",", 
     RowBox[{"s27", "\[Rule]", "0"}], ",", 
     RowBox[{"s37", "\[Rule]", "0"}], ",", 
     RowBox[{"s47", "\[Rule]", "0"}], ",", 
     RowBox[{"s57", "\[Rule]", "0"}], ",", 
     RowBox[{"s56", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
        "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16", "+", "s23", 
         "+", "s24", "+", "s25", "+", "s26", "+", "s34", "+", "s35", "+", 
         "s36", "+", "s45", "+", "s46"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adP8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s17", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", 
       "s16"}]}], ",", 
     RowBox[{"s27", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s23", "-", "s24", "-", "s25", "-", 
       "s26"}]}], ",", 
     RowBox[{"s37", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s13"}], "-", "s23", "-", "s34", "-", "s35", "-", 
       "s36"}]}], ",", 
     RowBox[{"s47", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s14"}], "-", "s24", "-", "s34", "-", "s45", "-", 
       "s46"}]}], ",", 
     RowBox[{"s56", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s12"}], "-", "s13", "-", "s14", "-", "s15", "-", "s16", 
       "-", "s23", "-", "s24", "-", "s25", "-", "s26", "-", "s34", "-", "s35",
        "-", "s36", "-", "s45", "-", "s46"}]}], ",", 
     RowBox[{"s57", "\[Rule]", 
      RowBox[{
      "s12", "+", "s13", "+", "s14", "+", "s16", "+", "s23", "+", "s24", "+", 
       "s26", "+", "s34", "+", "s36", "+", "s46"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8014602862171926`*^9, 3.801460293017641*^9}, {
  3.80357436450811*^9, 3.803574403628653*^9}, {3.803574435519784*^9, 
  3.803574503488576*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1905d250-1fee-407b-8026-e859799b889b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad1", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "monomials8ptp10OB", ",", "adP1", ",", "\"\<ad\>\"", ",", 
       "monomials8ptp10OB"}], "]"}]}], ";"}], "//", "Quiet"}], " ", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad2", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad1", ",", "adP2", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad3", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad2", ",", "adP3", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad4", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad3", ",", "adP4", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad5", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad4", ",", "adP5", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad6", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad5", ",", "adP6", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad7", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad6", ",", "adP7", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"AbsoluteTiming", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ad8", "=", 
     RowBox[{"polyFun", "[", 
      RowBox[{
      "ad7", ",", "adP8", ",", "\"\<ad\>\"", ",", "monomials8ptp10OB"}], 
      "]"}]}], ";"}], "//", "Quiet"}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.801446739293499*^9, 3.801446841444824*^9}, {
   3.8014468753421583`*^9, 3.801446881879586*^9}, 3.8014485272788486`*^9, {
   3.8014485713027973`*^9, 3.801448637687842*^9}, {3.801448677351606*^9, 
   3.8014487264470387`*^9}, {3.801450385209972*^9, 3.801450411239092*^9}, {
   3.801450468337175*^9, 3.801450493400284*^9}, {3.801488048503612*^9, 
   3.801488126972127*^9}, {3.8022014186222486`*^9, 3.802201422446507*^9}, 
   3.802201727708962*^9, {3.803257616088641*^9, 3.803257659431245*^9}, {
   3.8035745196212254`*^9, 3.803574562316181*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d50d7981-245f-40c9-a2c8-68c6acbd0d79"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8568", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[8568, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803574671349124*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"90ba4032-29b1-40eb-806c-96bd1017f4ff"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035747612275333`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0b4992ec-95bf-4c16-836b-8ec11aff9d38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"303.985209`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.80357488117938*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"5b3a4186-677d-4ca5-bc97-3ec12b70a630"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7281", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[7281, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035749595520277`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"889af843-6cc0-4f74-8979-e89a50e2e975"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035750202160273`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"22115173-160c-4f56-b27c-4bcf299a757a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"214.53821`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.803575095717312*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b82de342-604e-421e-a5b0-05941e150edf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6120", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[6120, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035751656921453`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"66163395-24ef-43ea-9d92-6fa2bd60e532"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575207008904*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"195ea88c-0794-4646-b0c1-659a5518d7b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"152.260823`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.8035752479783363`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e6547437-9e45-41ad-a43a-7c185466d624"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5079", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[5079, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035753011771517`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"60ea5fcc-04d4-4574-a47e-7206a5c4edd7"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575327301346*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5a13aaac-8bbc-4196-a64b-1c5d05e0e90d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"101.163677`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.803575349142432*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"5c73fd4f-bcd6-493c-af65-03b857756069"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4152", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4152, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.80357539164824*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"c9c760a5-194a-4b8c-bf29-6782c1f60826"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575407387344*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7d200bad-31ab-4ef4-b273-152837db3b7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"68.321855`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.803575417467552*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"6cce5ee9-b327-4e82-87ef-aa861d786a1a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4152", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4152, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575565713751*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5c14430c-f6ec-4ddc-9dbb-6a9e5dff8650"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575608855802*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"fb57530e-c4da-4fb2-8368-14cb5ea61b71"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"204.530543`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.8035756219959383`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7349f79f-b9a3-4d8c-b0c5-2a976cc37dd8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4152", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4152, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803575792066697*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"557ce98b-77b9-4852-845e-1aa3e17253ec"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.80357582631778*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"94202137-5661-4a52-a421-8d8f58e9d5f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"217.18144`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.803575839177823*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b6e4af84-984c-4124-bd0a-9ccf6d561458"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4152", "\[InvisibleSpace]", "\<\" eqns to be solved\"\>"}],
  SequenceForm[4152, " eqns to be solved"],
  Editable->False]], "Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.803577181030182*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"a37e1c8b-553d-4532-a60d-f9d6d0346b4b"],

Cell[BoxData["\<\"Begin to collect terms with the same coefficient\"\>"], \
"Print",
 CellChangeTimes->{3.802201907733078*^9, 3.802209950303236*^9, 
  3.802211989579895*^9, 3.802266593781139*^9, 3.803258434576447*^9, 
  3.8032590643131447`*^9, 3.8032596663020487`*^9, 3.8035772508240623`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"c1c84923-74d5-4854-bd34-c40c7abec7f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1501.004133`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.801448943564054*^9, 3.8014504157807217`*^9, 
  3.801450677681664*^9, 3.8014874077211733`*^9, 3.802201607288259*^9, 
  3.802201696047171*^9, 3.802201780278535*^9, 3.802202086627016*^9, 
  3.802210121794902*^9, 3.802212172418936*^9, 3.80226676288733*^9, 
  3.803258699679758*^9, 3.8032593281096287`*^9, 3.803259913400104*^9, 
  3.803577340182562*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"d729e2d4-6ab3-43ea-8657-17927ad8aacb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Adler zero step by step: \>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Length", "[", "ad1", "]"}], ",", 
     RowBox[{"Length", "[", "ad2", "]"}], ",", 
     RowBox[{"Length", "[", "ad3", "]"}], ",", 
     RowBox[{"Length", "[", "ad4", "]"}], ",", 
     RowBox[{"Length", "[", "ad5", "]"}], ",", 
     RowBox[{"Length", "[", "ad6", "]"}], ",", 
     RowBox[{"Length", "[", "ad7", "]"}], ",", 
     RowBox[{"Length", "[", "ad8", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.801447216092265*^9, 3.8014472238319283`*^9}, {
  3.801448777770459*^9, 3.801448825373826*^9}, {3.802204546426215*^9, 
  3.802204576121687*^9}, {3.802204606817747*^9, 3.802204637202324*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"197a98f4-9afa-45bf-859f-d80bbfa1c9f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Adler zero step by step: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "33936", ",", "26655", ",", "20535", ",", "15456", ",", "11304", ",", 
     "7971", ",", "5355", ",", "3360"}], "}"}]}],
  SequenceForm[
  "Adler zero step by step: ", {33936, 26655, 20535, 15456, 11304, 7971, 5355,
    3360}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8022046170947742`*^9, 3.802204639175414*^9}, 
   3.802214583659761*^9, 3.802269188292808*^9, 3.803258787887374*^9, 
   3.803263065543158*^9, 3.803577340525859*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"636122a8-a140-4085-9f4a-b432a409f251"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save a copy", "Subsubsection",
 CellChangeTimes->{{3.800928255104986*^9, 3.800928258244719*^9}, {
  3.801074148773085*^9, 
  3.801074149403606*^9}},ExpressionUUID->"b5024061-2e5b-4686-bfa6-\
b9c9817232c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"termsAdler8ptp10OB", "=", "ad8"}], ";"}]], "Input",
 CellChangeTimes->{{3.8032581846736917`*^9, 3.803258192806285*^9}, {
  3.803574641911112*^9, 3.8035746423417177`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"28df1e4a-8e4e-47eb-a43b-3c3c6d7ecf7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Delete", "[", "\"\<data/termsAdler8ptp10OB.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<data/termsAdler8ptp10OB.m\>\"", ",", "termsAdler8ptp10OB"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8009280645627117`*^9, 3.80092807540213*^9}, {
   3.800928148482522*^9, 3.800928151081534*^9}, {3.80096418657999*^9, 
   3.800964187377862*^9}, {3.8010720897587643`*^9, 3.801072106917138*^9}, {
   3.801072228790268*^9, 3.801072229774601*^9}, {3.8010728946365623`*^9, 
   3.801072895852439*^9}, {3.80107292682231*^9, 3.801072928568131*^9}, {
   3.801072978808867*^9, 3.8010729795252447`*^9}, {3.801073030715214*^9, 
   3.8010730321748343`*^9}, {3.801073518768174*^9, 3.801073523059968*^9}, {
   3.801081998290577*^9, 3.801081999243552*^9}, {3.8022044444043407`*^9, 
   3.802204462952351*^9}, {3.802204675145503*^9, 3.80220467690582*^9}, 
   3.802211738776306*^9, {3.802265230319745*^9, 3.802265269365452*^9}, {
   3.803258209751136*^9, 3.803258221595839*^9}, {3.803574649449615*^9, 
   3.803574655961067*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"42aae873-f736-4b27-b222-7cf559c58322"],

Cell[BoxData[
 RowBox[{"Delete", "[", "\<\"data/termsAdler8ptp10OB.m\"\>", "]"}]], "Output",\

 CellChangeTimes->{3.803263065717431*^9, 3.803577459152698*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a0cac724-ad8c-42ac-8e24-499e06f808a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["10-pt Soft Blocks", "Chapter",
 CellChangeTimes->{{3.789702081003462*^9, 3.789702102410612*^9}, {
  3.799006340039248*^9, 3.7990063412923326`*^9}, {3.799054372096015*^9, 
  3.7990543729151173`*^9}, {3.799058651362727*^9, 3.799058652540077*^9}, {
  3.799967486345437*^9, 
  3.799967487059649*^9}},ExpressionUUID->"e8865e70-8421-4e60-a613-\
0146f2a67273"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["p", "10"], 
  TraditionalForm]],ExpressionUUID->"d0c349c7-288c-4e43-8f11-949b34af0b15"]], \
"Section",
 CellChangeTimes->{{3.799057037762986*^9, 3.799057052144094*^9}, {
  3.799967497119937*^9, 
  3.799967497873454*^9}},ExpressionUUID->"de976123-cfa7-4a17-9a2c-\
127e84c57ef6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "t", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "t"}], ")"}], "35"]], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.799057275977148*^9, 3.7990573019095793`*^9}, {
  3.799058667121237*^9, 3.79905866835625*^9}, {3.799059467432214*^9, 
  3.79905947365239*^9}, {3.799061096259039*^9, 3.799061097363018*^9}, {
  3.7999675053189793`*^9, 3.799967513692318*^9}, {3.800985986570176*^9, 
  3.8009859899062*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"de175e90-207a-48e7-b404-65dfb788ae40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"35", " ", "t"}], "+", 
   RowBox[{"630", " ", 
    SuperscriptBox["t", "2"]}], "+", 
   RowBox[{"7770", " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{"73815", " ", 
    SuperscriptBox["t", "4"]}], "+", 
   RowBox[{"575757", " ", 
    SuperscriptBox["t", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "6"],
    SeriesData[$CellContext`t, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {1, 35, 630, 7770, 73815, 575757}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8047837626161613`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ea2a1559-0a78-46bd-84b3-bfd8714b1f66"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Independ kinetic variables", "Subsubsection",
 CellChangeTimes->{{3.789750014953354*^9, 
  3.78975002845367*^9}},ExpressionUUID->"95d4f23f-f8ea-4a4e-9191-\
e67c9b22eba3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"10", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"momCons10", "=", 
   RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
         "s01", "+", "s02", "+", "s03", "+", "s04", "+", "s05", "+", "s06", 
          "+", "s07", "+", "s08", "+", "s09"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p0"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s01", "+", "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16", 
          "+", "s17", "+", "s18", "+", "s19"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p1"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s02", "+", "s12", "+", "s23", "+", "s24", "+", "s25", "+", "s26", 
          "+", "s27", "+", "s28", "+", "s29"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p2"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s03", "+", "s13", "+", "s23", "+", "s34", "+", "s35", "+", "s36", 
          "+", "s37", "+", "s38", "+", "s39"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p3"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s04", "+", "s14", "+", "s24", "+", "s34", "+", "s45", "+", "s46", 
          "+", "s47", "+", "s48", "+", "s49"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p4"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s05", "+", "s15", "+", "s25", "+", "s35", "+", "s45", "+", "s56", 
          "+", "s57", "+", "s58", "+", "s59"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p5"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s06", "+", "s16", "+", "s26", "+", "s36", "+", "s46", "+", "s56", 
          "+", "s67", "+", "s68", "+", "s69"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p6"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s07", "+", "s17", "+", "s27", "+", "s37", "+", "s47", "+", "s57", 
          "+", "s67", "+", "s78", "+", "s79"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p7"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s08", "+", "s18", "+", "s28", "+", "s38", "+", "s48", "+", "s58", 
          "+", "s68", "+", "s78", "+", "s89"}], "\[Equal]", "0"}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"dot", " ", "p8"}], "=", "0"}], "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "s09", "+", "s19", "+", "s29", "+", "s39", "+", "s49", "+", "s59", 
          "+", "s69", "+", "s79", "+", "s89"}], "\[Equal]", "0"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"dot", " ", "p9"}], "=", "0"}], "*)"}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "s09", ",", "s19", ",", "s29", ",", "s39", ",", "s49", ",", "s59", ",",
         "s69", ",", "s79", ",", "s89", ",", "s78"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.7897500403999653`*^9, 3.789750054192638*^9}, {
   3.78975011103327*^9, 3.789750628739278*^9}, {3.7903601857682533`*^9, 
   3.7903601943170023`*^9}, {3.790549785208002*^9, 3.7905498323658648`*^9}, {
   3.79055002801768*^9, 3.790550031549019*^9}, {3.792318215168976*^9, 
   3.7923182585572567`*^9}, {3.799061300172727*^9, 3.7990613278984118`*^9}, {
   3.799061462966421*^9, 3.799061629678775*^9}, {3.799061662586915*^9, 
   3.799061754643765*^9}, {3.799061785546842*^9, 3.7990619284477367`*^9}, {
   3.79906427195986*^9, 3.799064273057489*^9}, {3.7991553235810757`*^9, 
   3.7991553350705013`*^9}, {3.7991582053222637`*^9, 3.7991582149791822`*^9}, 
   3.799158251989725*^9, {3.799967898464292*^9, 3.799968071871401*^9}, {
   3.799968138051236*^9, 3.7999682879067307`*^9}, {3.7999683229592648`*^9, 
   3.7999684114274197`*^9}, {3.799968682059616*^9, 3.799968730328495*^9}, {
   3.799968921923044*^9, 3.799968972566596*^9}, {3.7999691623536777`*^9, 
   3.799969181611734*^9}, {3.799969329983921*^9, 3.799969333479911*^9}, {
   3.799969392005219*^9, 3.7999693931551027`*^9}, {3.799970496877163*^9, 
   3.7999705408835363`*^9}, {3.7999709089950533`*^9, 3.799971103491544*^9}, {
   3.799971194935628*^9, 3.799971258764925*^9}, {3.7999712919107857`*^9, 
   3.799971293362793*^9}, {3.804775910351389*^9, 3.804775927570292*^9}, {
   3.804775985500004*^9, 3.804776134703805*^9}, {3.80477617611613*^9, 
   3.804776211059209*^9}, {3.8047781033966923`*^9, 3.804778200509996*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"38dcf3df-4c4f-4466-9736-7a90322ed4ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s09", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s01"}], "-", "s02", "-", "s03", "-", "s04", "-", "s05", 
     "-", "s06", "-", "s07", "-", "s08"}]}], ",", 
   RowBox[{"s19", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s01"}], "-", "s12", "-", "s13", "-", "s14", "-", "s15", 
     "-", "s16", "-", "s17", "-", "s18"}]}], ",", 
   RowBox[{"s29", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s02"}], "-", "s12", "-", "s23", "-", "s24", "-", "s25", 
     "-", "s26", "-", "s27", "-", "s28"}]}], ",", 
   RowBox[{"s39", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s03"}], "-", "s13", "-", "s23", "-", "s34", "-", "s35", 
     "-", "s36", "-", "s37", "-", "s38"}]}], ",", 
   RowBox[{"s49", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s04"}], "-", "s14", "-", "s24", "-", "s34", "-", "s45", 
     "-", "s46", "-", "s47", "-", "s48"}]}], ",", 
   RowBox[{"s59", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s05"}], "-", "s15", "-", "s25", "-", "s35", "-", "s45", 
     "-", "s56", "-", "s57", "-", "s58"}]}], ",", 
   RowBox[{"s69", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s06"}], "-", "s16", "-", "s26", "-", "s36", "-", "s46", 
     "-", "s56", "-", "s67", "-", "s68"}]}], ",", 
   RowBox[{"s79", "\[Rule]", 
    RowBox[{
    "s01", "+", "s02", "+", "s03", "+", "s04", "+", "s05", "+", "s06", "+", 
     "s08", "+", "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16", "+", 
     "s18", "+", "s23", "+", "s24", "+", "s25", "+", "s26", "+", "s28", "+", 
     "s34", "+", "s35", "+", "s36", "+", "s38", "+", "s45", "+", "s46", "+", 
     "s48", "+", "s56", "+", "s58", "+", "s68"}]}], ",", 
   RowBox[{"s89", "\[Rule]", 
    RowBox[{
    "s01", "+", "s02", "+", "s03", "+", "s04", "+", "s05", "+", "s06", "+", 
     "s07", "+", "s12", "+", "s13", "+", "s14", "+", "s15", "+", "s16", "+", 
     "s17", "+", "s23", "+", "s24", "+", "s25", "+", "s26", "+", "s27", "+", 
     "s34", "+", "s35", "+", "s36", "+", "s37", "+", "s45", "+", "s46", "+", 
     "s47", "+", "s56", "+", "s57", "+", "s67"}]}], ",", 
   RowBox[{"s78", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "s01"}], "-", "s02", "-", "s03", "-", "s04", "-", "s05", 
     "-", "s06", "-", "s07", "-", "s08", "-", "s12", "-", "s13", "-", "s14", 
     "-", "s15", "-", "s16", "-", "s17", "-", "s18", "-", "s23", "-", "s24", 
     "-", "s25", "-", "s26", "-", "s27", "-", "s28", "-", "s34", "-", "s35", 
     "-", "s36", "-", "s37", "-", "s38", "-", "s45", "-", "s46", "-", "s47", 
     "-", "s48", "-", "s56", "-", "s57", "-", "s58", "-", "s67", "-", 
     "s68"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.804775953629579*^9, 3.804776181416456*^9, 
  3.804781696948654*^9, 3.804784595114438*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9fda637d-5dd7-4bf1-ade0-9189cb0b15e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.7999705076082573`*^9, 3.799970511184688*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"465de595-a859-4c28-b01d-da34ff0a5839"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.799970512688094*^9, 3.799970535932893*^9}, 
   3.799970566683057*^9, 3.799971298295987*^9, 3.799971386913083*^9, 
   3.799971764831492*^9, 3.799972504653618*^9, 3.8007140234864483`*^9, 
   3.800714243761373*^9, 3.800715795002174*^9, 3.800723002710045*^9, 
   3.80083903589207*^9, 3.8008430583581257`*^9, 3.800844327291243*^9, 
   3.800876861612996*^9, 3.8008814855451717`*^9, 3.800986012777635*^9, 
   3.800988145330453*^9, 3.801250889393395*^9, 3.804775962187661*^9, 
   3.804776189833312*^9, 3.804781723687792*^9, 3.804784596530197*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f88a1f63-329b-4ec7-9f20-359efa873fa8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"terms", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_", ",", 
     "x7_", ",", "x8_", ",", "x9_", ",", "x10_", ",", "x11_", ",", "x12_", 
     ",", "x13_", ",", "x14_", ",", "x15_", ",", "x16_", ",", "x17_", ",", 
     "x18_", ",", "x19_", ",", "x20_", ",", "x21_", ",", "x22_", ",", "x23_", 
     ",", "x24_", ",", "x25_", ",", "x26_", ",", "x27_", ",", "x28_", ",", 
     "x29_", ",", "x30_", ",", "x31_", ",", "x32_", ",", "x33_", ",", "x34_", 
     ",", "x35_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x1", "i1"], 
       SuperscriptBox["x2", "i2"], 
       SuperscriptBox["x3", "i3"], 
       SuperscriptBox["x4", "i4"], 
       SuperscriptBox["x5", "i5"], 
       SuperscriptBox["x6", "i6"], 
       SuperscriptBox["x7", "i7"], 
       SuperscriptBox["x8", "i8"], 
       SuperscriptBox["x9", "i9"], 
       SuperscriptBox["x10", "i10"], 
       SuperscriptBox["x11", "i11"], 
       SuperscriptBox["x12", "i12"], 
       SuperscriptBox["x13", "i13"], 
       SuperscriptBox["x14", "i14"], 
       SuperscriptBox["x15", "i15"], 
       SuperscriptBox["x16", "i16"], 
       SuperscriptBox["x17", "i17"], 
       SuperscriptBox["x18", "i18"], 
       SuperscriptBox["x19", "i19"], 
       SuperscriptBox["x20", "i20"], 
       SuperscriptBox["x21", "i21"], 
       SuperscriptBox["x22", "i22"], 
       SuperscriptBox["x23", "i23"], 
       SuperscriptBox["x24", "i24"], 
       SuperscriptBox["x25", "i25"], 
       SuperscriptBox["x26", "i26"], 
       SuperscriptBox["x27", "i27"], 
       SuperscriptBox["x28", "i28"], 
       SuperscriptBox["x29", "i29"], 
       SuperscriptBox["x30", "i30"], 
       SuperscriptBox["x31", "i31"], 
       SuperscriptBox["x32", "i32"], 
       SuperscriptBox["x33", "i33"], 
       SuperscriptBox["x34", "i34"], 
       SuperscriptBox["x35", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29", "-", "i30", "-", "i31", "-", "i32", "-", "i33", "-", 
         "i34"}]]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i1", "  ", ",", "0", ",", "5"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i2", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i3", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i4", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i5", "  ", ",", "0", ",", 
        RowBox[{"5", "-", "i1", "-", "i2", "-", "i3", "-", "i4"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i6", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5"}]}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i7", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", 
         "i6"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i8", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i9", "  ", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i10", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i11", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i12", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i13", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", 
         "i12"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i14", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i15", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i16", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i17", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i18", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i19", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i20", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i21", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i22", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i23", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22"}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i24", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", 
         "i23"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i25", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i26", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i27", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i28", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i29", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i30", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i31", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29", "-", "i30"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i32", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29", "-", "i30", "-", "i31"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i33", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29", "-", "i30", "-", "i31", "-", "i32"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i34", ",", "0", ",", 
        RowBox[{
        "5", "-", "i1", "-", "i2", "-", "i3", "-", "i4", "-", "i5", "-", "i6",
          "-", "i7", "-", "i8", "-", "i9", "-", "i10", "-", "i11", "-", "i12",
          "-", "i13", "-", "i14", "-", "i15", "-", "i16", "-", "i17", "-", 
         "i18", "-", "i19", "-", "i20", "-", "i21", "-", "i22", "-", "i23", 
         "-", "i24", "-", "i25", "-", "i26", "-", "i27", "-", "i28", "-", 
         "i29", "-", "i30", "-", "i31", "-", "i32", "-", "i33"}]}], "}"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789756700059918*^9, 3.789756801410614*^9}, {
   3.789756867647147*^9, 3.7897568775052156`*^9}, {3.7897569680010357`*^9, 
   3.789756970979952*^9}, 3.789757116801602*^9, {3.789758446639256*^9, 
   3.789758450891437*^9}, {3.799057490665168*^9, 3.799057512460864*^9}, {
   3.7990622192670307`*^9, 3.799062309333887*^9}, {3.799062343481937*^9, 
   3.799062441594008*^9}, {3.799971443608773*^9, 3.799971736619753*^9}, {
   3.799971792276182*^9, 3.799971820095697*^9}, {3.7999727854316998`*^9, 
   3.799972786793314*^9}, {3.800746677366023*^9, 3.800746679760812*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"f12a4898-fbc2-48a6-85fa-059ef95bbf55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials10ptp10", "=", 
   RowBox[{"terms", "[", 
    RowBox[{
    "s01", ",", "s02", ",", "s03", ",", "s04", ",", "s05", ",", "s06", ",", 
     "s07", ",", "s08", ",", "s12", ",", "s13", ",", "s14", ",", "s15", ",", 
     "s16", ",", "s17", ",", "s18", ",", "s23", ",", "s24", ",", "s25", ",", 
     "s26", ",", "s27", ",", "s28", ",", "s34", ",", "s35", ",", "s36", ",", 
     "s37", ",", "s38", ",", "s45", ",", "s46", ",", "s47", ",", "s48", ",", 
     "s56", ",", "s57", ",", "s58", ",", "s67", ",", "s68"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8007339127173033`*^9, 3.800733928832802*^9}, 
   3.800986609315884*^9, {3.804785144374908*^9, 3.804785148232959*^9}, {
   3.80478801185892*^9, 3.804788130227139*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"f6ff48fd-bfd6-431d-9a40-b1f3620dabdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomials10ptp10OB", "=", "monomials10ptp10"}], ";"}]], "Input",
 CellChangeTimes->{{3.804793543512989*^9, 3.8047935481843157`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"e70aa018-53a1-463f-af0c-4a2c1d0c61cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Delete", "[", "\"\<data/monomials10ptp10OB.m\>\"", "]"}], "\n", 
 RowBox[{"Save", "[", 
  RowBox[{"\"\<data/monomials10ptp10OB.m\>\"", ",", "monomials10ptp10OB"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.804793476783519*^9, 3.8047934833482533`*^9}, {
  3.804793525069693*^9, 3.8047935337535458`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b5b761f2-5b79-4c33-b387-1b71787909a0"],

Cell[BoxData[
 RowBox[{"Delete", "[", "\<\"data/monomials10ptp10OB.m\"\>", "]"}]], "Output",\

 CellChangeTimes->{3.804793488403356*^9, 3.804793557893558*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"2c799c70-8efa-4ab4-bde0-a53dc518b813"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1507, 911},
WindowMargins->{{Automatic, 126}, {-4, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5ce3c1d6-39af-49bb-bf73-bd7fe626933b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1576, 30, 255, "Subsubsection",ExpressionUUID->"3ddc229a-490e-4987-8ca0-33d167cd0856"],
Cell[CellGroupData[{
Cell[2159, 54, 152, 3, 58, "Chapter",ExpressionUUID->"151a3001-5b9f-4108-81a3-a8671d817238"],
Cell[2314, 59, 296, 6, 30, "Input",ExpressionUUID->"d2636e88-0f5e-426b-927a-df30fff5da38"],
Cell[2613, 67, 225, 3, 30, "Input",ExpressionUUID->"d793e118-d51e-4e45-8ae7-8263b3b207e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2875, 75, 309, 5, 69, "Chapter",ExpressionUUID->"c2c5c327-4c43-4caf-816c-44dc2ddd260c"],
Cell[CellGroupData[{
Cell[3209, 84, 376, 8, 68, "Section",ExpressionUUID->"118da67c-f627-4cfd-9b94-3e5b8b5dca0a"],
Cell[CellGroupData[{
Cell[3610, 96, 178, 3, 54, "Subsection",ExpressionUUID->"cd916b84-bcd0-4617-9fbc-a966327cfe30"],
Cell[3791, 101, 6451, 144, 455, "Input",ExpressionUUID->"ccecb6cd-5716-443f-868d-4d98d36153e5"],
Cell[10245, 247, 805, 14, 30, "Input",ExpressionUUID->"acc6c1ea-152d-4e48-8883-130728f47ac3"],
Cell[CellGroupData[{
Cell[11075, 265, 419, 6, 30, "Input",ExpressionUUID->"0017b00b-d10d-4df5-9b67-ebce1f76f6f4"],
Cell[11497, 273, 629, 9, 34, "Output",ExpressionUUID->"153c9083-b33e-4d0a-95ba-5b6a6681889d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12163, 287, 348, 6, 52, "Input",ExpressionUUID->"97c9eb55-81d3-462f-9797-7af1c1137a51"],
Cell[12514, 295, 359, 6, 34, "Output",ExpressionUUID->"f4cf300e-000a-4690-b609-8ed5ce7fd23e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12922, 307, 165, 3, 54, "Subsection",ExpressionUUID->"17ccaa4a-a079-4533-87f8-b9b570536d95"],
Cell[13090, 312, 4497, 118, 199, "Input",ExpressionUUID->"839f572c-4c44-4e22-a268-297732a5ef5f"],
Cell[CellGroupData[{
Cell[17612, 434, 1938, 54, 178, "Input",ExpressionUUID->"ed7df057-5c81-469a-860b-3b2971acb683"],
Cell[CellGroupData[{
Cell[19575, 492, 327, 8, 24, "Print",ExpressionUUID->"e6ef55f8-7595-4c31-a271-246792183ee8"],
Cell[19905, 502, 231, 5, 24, "Print",ExpressionUUID->"b5426b05-bf99-46f6-b563-59f53609e3f2"],
Cell[20139, 509, 325, 8, 24, "Print",ExpressionUUID->"99f7990b-cead-49d8-a8ea-b9c46e9394f8"],
Cell[20467, 519, 230, 5, 24, "Print",ExpressionUUID->"3164d184-63fb-4c0b-aa50-36a66d415773"],
Cell[20700, 526, 325, 8, 24, "Print",ExpressionUUID->"4df8be77-8ee6-4cb7-b9c8-37bbb571131a"],
Cell[21028, 536, 231, 5, 24, "Print",ExpressionUUID->"ee2940f1-6a88-42eb-8149-acb4310abe12"],
Cell[21262, 543, 325, 8, 24, "Print",ExpressionUUID->"0b6af73d-74dc-4629-adf1-593d73d883dc"],
Cell[21590, 553, 230, 5, 24, "Print",ExpressionUUID->"dcdfa8a7-74d6-4dc9-99d1-fa02991e4b42"],
Cell[21823, 560, 323, 8, 24, "Print",ExpressionUUID->"2852cef9-5658-4344-827c-d15722b7b1cf"],
Cell[22149, 570, 231, 5, 24, "Print",ExpressionUUID->"ea4b3047-4463-419c-898b-0f67b4da5935"],
Cell[22383, 577, 323, 8, 24, "Print",ExpressionUUID->"9aeadcbf-43b8-44a7-8b9b-b9b1a4a2e1c1"]
}, Open  ]],
Cell[22721, 588, 359, 9, 24, "Message",ExpressionUUID->"d9e670d5-d986-4a8b-94c7-8fc78d956a1e"],
Cell[CellGroupData[{
Cell[23105, 601, 231, 5, 24, "Print",ExpressionUUID->"a2136490-35d6-41a6-bdd9-f8aa4d86a990"],
Cell[23339, 608, 323, 8, 24, "Print",ExpressionUUID->"0acef044-d00b-4573-967c-aeec63279c3d"]
}, Open  ]],
Cell[23677, 619, 359, 9, 24, "Message",ExpressionUUID->"350d6a20-9e00-4bac-aa26-f9a984a0170d"],
Cell[CellGroupData[{
Cell[24061, 632, 231, 5, 24, "Print",ExpressionUUID->"d7798526-96cd-4ab9-beeb-159823e688d4"],
Cell[24295, 639, 323, 8, 24, "Print",ExpressionUUID->"b76a5512-9ed0-4a99-8dc8-41630664ef5d"]
}, Open  ]],
Cell[24633, 650, 359, 9, 24, "Message",ExpressionUUID->"ee526651-a43a-449a-b0e6-d7e6b8f5fb3e"],
Cell[24995, 661, 231, 5, 24, "Print",ExpressionUUID->"86fa3dc1-80d7-4d94-b764-58245dc22507"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25263, 671, 615, 13, 30, "Input",ExpressionUUID->"d481d58f-017b-4426-ac5a-f49d81726f33"],
Cell[25881, 686, 586, 10, 34, "Output",ExpressionUUID->"4e83fca8-73e0-4de2-8872-9441e2d8497c"]
}, Open  ]],
Cell[26482, 699, 301, 5, 30, "Input",ExpressionUUID->"165d1182-5d35-4415-888d-4e1242057718"],
Cell[CellGroupData[{
Cell[26808, 708, 220, 3, 30, "Input",ExpressionUUID->"ee5b9ea9-4d2c-4741-99ca-7eee5b27d252"],
Cell[27031, 713, 317, 4, 34, "Output",ExpressionUUID->"a2b3b0ff-6638-4b23-b64d-974eb382df15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27385, 722, 404, 7, 52, "Input",ExpressionUUID->"e9144830-c781-4128-9a78-38cdfc10f051"],
Cell[27792, 731, 402, 6, 34, "Output",ExpressionUUID->"15b38452-64b3-4b00-a617-fb10049ce0e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28243, 743, 156, 3, 54, "Subsection",ExpressionUUID->"9383419c-762e-460b-81a7-187ec6cf2723"],
Cell[CellGroupData[{
Cell[28424, 750, 159, 3, 45, "Subsubsection",ExpressionUUID->"9bc38d77-ea2d-4ef0-8493-0ed9b284b392"],
Cell[CellGroupData[{
Cell[28608, 757, 290, 5, 30, "Input",ExpressionUUID->"cd1c48d8-7dd6-4c30-8132-3339f81eea83"],
Cell[CellGroupData[{
Cell[28923, 766, 458, 11, 24, "Print",ExpressionUUID->"0a3fe4d3-1fc7-46d3-a026-2c4da7886e8d"],
Cell[29384, 779, 349, 8, 24, "Print",ExpressionUUID->"fc9ece85-5682-40a9-ac05-df372738e0de"],
Cell[29736, 789, 253, 5, 24, "Print",ExpressionUUID->"0230bf27-65c6-485e-9014-95e52db98567"],
Cell[29992, 796, 373, 9, 24, "Print",ExpressionUUID->"fbc36f44-4fe2-4920-aa84-c9a60fda607f"],
Cell[30368, 807, 344, 8, 24, "Print",ExpressionUUID->"889397b3-bf93-4f1c-8b96-dc750ba8ef57"],
Cell[30715, 817, 253, 5, 24, "Print",ExpressionUUID->"6c7dd7a5-c1d0-4566-ae02-4f0216731dcb"],
Cell[30971, 824, 365, 8, 24, "Print",ExpressionUUID->"45d233d7-b554-428a-83e5-4ddf58c05305"],
Cell[31339, 834, 347, 8, 24, "Print",ExpressionUUID->"47559c7b-9ea8-4480-848a-8275a54bf16a"],
Cell[31689, 844, 253, 5, 24, "Print",ExpressionUUID->"e6054d10-c5bd-46c5-9c19-66c54af8b7c4"],
Cell[31945, 851, 379, 9, 24, "Print",ExpressionUUID->"c3177963-fbb2-4d40-ba40-8f4ada1d265c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32385, 867, 160, 3, 45, "Subsubsection",ExpressionUUID->"ccaabcca-fb4c-4334-8c4d-bc40ae84cdb2"],
Cell[CellGroupData[{
Cell[32570, 874, 241, 4, 30, "Input",ExpressionUUID->"23a27c11-67ee-4c60-8b3c-bac36bd3dce8"],
Cell[CellGroupData[{
Cell[32836, 882, 437, 11, 24, "Print",ExpressionUUID->"b3b56094-a097-443a-8090-8bab645eb178"],
Cell[33276, 895, 323, 8, 24, "Print",ExpressionUUID->"aa4abdac-1e38-4afa-9fe8-879fa967e978"],
Cell[33602, 905, 231, 5, 24, "Print",ExpressionUUID->"d90ac217-f276-41ae-86d4-86c75bb89080"],
Cell[33836, 912, 332, 8, 24, "Print",ExpressionUUID->"f62a07e0-e4e1-40ae-849b-a4704b6ef23f"],
Cell[34171, 922, 325, 8, 24, "Print",ExpressionUUID->"9723e1ca-5ded-490e-a71b-2c06e81ba6c4"],
Cell[34499, 932, 231, 5, 24, "Print",ExpressionUUID->"9e5389ec-92f2-4c18-b973-c46d937cbcef"],
Cell[34733, 939, 333, 8, 24, "Print",ExpressionUUID->"a2d0488f-aa0b-4dfb-a163-1d89c60ab9e9"],
Cell[35069, 949, 351, 9, 24, "Print",ExpressionUUID->"d0d50097-b643-410e-b0a5-7b5b4b1a343f"],
Cell[35423, 960, 323, 8, 24, "Print",ExpressionUUID->"e2fa1cb7-892b-4d45-8b9a-9d588563ed43"],
Cell[35749, 970, 231, 5, 24, "Print",ExpressionUUID->"81d2f403-ba7a-420f-bae2-342615d1a95a"],
Cell[35983, 977, 343, 8, 24, "Print",ExpressionUUID->"66b6f4ca-f0c9-455d-b86a-7183e1da3693"],
Cell[36329, 987, 325, 8, 24, "Print",ExpressionUUID->"f226b0a0-ef07-4c37-a17c-6746eb3aec05"],
Cell[36657, 997, 233, 5, 24, "Print",ExpressionUUID->"fd9fa03b-508e-423a-905b-fca6097c08a4"],
Cell[36893, 1004, 357, 9, 24, "Print",ExpressionUUID->"c5057b8b-a3e5-4396-ad60-926130fd193a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37311, 1020, 211, 4, 45, "Subsubsection",ExpressionUUID->"74345282-1b2e-4d9b-ae2c-31cea83eaa1a"],
Cell[CellGroupData[{
Cell[37547, 1028, 292, 5, 30, "Input",ExpressionUUID->"7207d022-cf3a-463f-bd37-073ca47b03b3"],
Cell[CellGroupData[{
Cell[37864, 1037, 439, 11, 24, "Print",ExpressionUUID->"6bdc5ad9-5c1e-4975-8c4d-2bd327fac4c9"],
Cell[38306, 1050, 325, 8, 24, "Print",ExpressionUUID->"26fd4c64-9036-42fa-aed4-d9a41282c941"],
Cell[38634, 1060, 231, 5, 24, "Print",ExpressionUUID->"3e7d2a7b-4494-4fd5-88bc-64f5e6e3ebbe"],
Cell[38868, 1067, 333, 8, 24, "Print",ExpressionUUID->"f4a72fe0-a9bc-406f-87b9-8b41f044b8c1"],
Cell[39204, 1077, 325, 8, 24, "Print",ExpressionUUID->"5377fa49-4574-4ced-9226-a16ba593c2a4"],
Cell[39532, 1087, 231, 5, 24, "Print",ExpressionUUID->"40bdefeb-abb0-4d88-9699-26ba82f8ffeb"],
Cell[39766, 1094, 330, 8, 24, "Print",ExpressionUUID->"32e7b6af-d039-454e-93a4-6a3357fd7a68"],
Cell[40099, 1104, 343, 8, 24, "Print",ExpressionUUID->"22bd5ed1-666c-429a-81b0-dc7298d9f6c8"],
Cell[40445, 1114, 319, 8, 24, "Print",ExpressionUUID->"d63c4981-f380-4c16-bebb-584402d3a166"],
Cell[40767, 1124, 231, 5, 24, "Print",ExpressionUUID->"cf873a3a-eeb4-4431-892f-607a951e16e1"],
Cell[41001, 1131, 346, 9, 24, "Print",ExpressionUUID->"6b14dfbf-3990-4016-a26b-c0b8a558924b"],
Cell[41350, 1142, 325, 8, 24, "Print",ExpressionUUID->"bd0d4264-c431-4a71-b28e-a4dbd89fbdaf"],
Cell[41678, 1152, 230, 5, 24, "Print",ExpressionUUID->"37dcb56f-263f-4843-bf25-d0eefd8040da"],
Cell[41911, 1159, 355, 9, 24, "Print",ExpressionUUID->"b87ef452-23f1-4592-96e3-507a661e32ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42327, 1175, 258, 4, 45, "Subsubsection",ExpressionUUID->"1fce13ed-60c8-49f7-b79a-4ae009c62a14"],
Cell[CellGroupData[{
Cell[42610, 1183, 347, 7, 30, "Input",ExpressionUUID->"ff564cb7-62bf-49fa-bae2-d11bf47b413a"],
Cell[CellGroupData[{
Cell[42982, 1194, 487, 12, 24, "Print",ExpressionUUID->"b7102b37-8a6c-4394-8836-b12139f6cd34"],
Cell[43472, 1208, 373, 9, 24, "Print",ExpressionUUID->"03f70148-5509-4921-8941-0dadd00377e5"],
Cell[43848, 1219, 279, 6, 24, "Print",ExpressionUUID->"a759b5bc-e912-452f-ad14-662d47633391"],
Cell[44130, 1227, 381, 9, 24, "Print",ExpressionUUID->"dfc97d09-7bd8-49bd-9561-9fb1d006c535"],
Cell[44514, 1238, 373, 9, 24, "Print",ExpressionUUID->"b392234b-d43b-47fd-9733-8c101219da31"],
Cell[44890, 1249, 279, 6, 24, "Print",ExpressionUUID->"cf1c7871-a799-406c-96a9-225b01de2ee4"],
Cell[45172, 1257, 381, 9, 24, "Print",ExpressionUUID->"2a7dd2de-204b-4dc7-a941-aff945af82d5"],
Cell[45556, 1268, 371, 9, 24, "Print",ExpressionUUID->"99636c35-f68b-4ee9-9371-1f2b1f567c8c"],
Cell[45930, 1279, 279, 6, 24, "Print",ExpressionUUID->"0c68f06e-0f99-47a3-ae76-210779eb7a26"],
Cell[46212, 1287, 399, 10, 24, "Print",ExpressionUUID->"1a036da7-587f-4fa4-907c-d810f4fe4ee9"],
Cell[46614, 1299, 367, 9, 24, "Print",ExpressionUUID->"6476e895-d275-4b94-8935-311650f692ee"],
Cell[46984, 1310, 279, 6, 24, "Print",ExpressionUUID->"b454dae9-d803-456d-9f87-65077b56cd92"],
Cell[47266, 1318, 391, 9, 24, "Print",ExpressionUUID->"3547a7a9-99b1-460a-9c3e-6cd161d2eabb"],
Cell[47660, 1329, 373, 9, 24, "Print",ExpressionUUID->"305fcda9-419d-46f9-8e28-f2546279a3e1"],
Cell[48036, 1340, 279, 6, 24, "Print",ExpressionUUID->"aab48570-1661-46b6-b120-a2c40927fe01"],
Cell[48318, 1348, 403, 10, 24, "Print",ExpressionUUID->"69a4edc0-2a6d-49fe-9935-7febc2d9d5df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48782, 1365, 312, 5, 45, "Subsubsection",ExpressionUUID->"36e08092-c762-47f6-81b8-55fc984ee0af"],
Cell[CellGroupData[{
Cell[49119, 1374, 395, 7, 30, "Input",ExpressionUUID->"2f4b19ef-9251-4fa3-95d6-aa4d04787c92"],
Cell[CellGroupData[{
Cell[49539, 1385, 511, 12, 24, "Print",ExpressionUUID->"bea45177-a17c-486d-8046-5fe394641288"],
Cell[50053, 1399, 395, 9, 24, "Print",ExpressionUUID->"047ce92b-bd4c-4b06-bbcd-7b44b9e92b56"],
Cell[50451, 1410, 303, 6, 24, "Print",ExpressionUUID->"bb93ff03-d209-4ea2-b417-50cf5d8bfc3d"],
Cell[50757, 1418, 405, 9, 24, "Print",ExpressionUUID->"76cc9a8f-e0a5-44a5-a392-2765741252b1"],
Cell[51165, 1429, 394, 9, 24, "Print",ExpressionUUID->"62278884-91b2-4581-a4dc-aacef9561247"],
Cell[51562, 1440, 303, 6, 24, "Print",ExpressionUUID->"d8fd7231-0b3f-492d-b2fb-f7a3277727d3"],
Cell[51868, 1448, 407, 9, 24, "Print",ExpressionUUID->"8d31f26a-be1a-406e-8f91-6ddce158ef27"],
Cell[52278, 1459, 397, 9, 24, "Print",ExpressionUUID->"28a0b584-f2a6-4708-b2ab-4e7dbcb7ec6a"],
Cell[52678, 1470, 305, 6, 24, "Print",ExpressionUUID->"c4321f3d-ccd3-4f1d-8efc-49fc3bf6aab8"],
Cell[52986, 1478, 405, 9, 24, "Print",ExpressionUUID->"987a6c94-68c9-439e-bf14-12e3526257db"],
Cell[53394, 1489, 397, 9, 24, "Print",ExpressionUUID->"971bed1b-9f4f-4ac2-8312-9ff19d101546"],
Cell[53794, 1500, 303, 6, 24, "Print",ExpressionUUID->"e76e649e-08c0-44a1-bd79-4ff607dd1321"],
Cell[54100, 1508, 421, 10, 24, "Print",ExpressionUUID->"03249b9d-a20a-41d8-86a2-43811f49e980"],
Cell[54524, 1520, 391, 9, 24, "Print",ExpressionUUID->"433add09-d7c3-44d2-9dcf-e94aaa3b973b"],
Cell[54918, 1531, 303, 6, 24, "Print",ExpressionUUID->"e600bffd-c952-420c-a522-44b1d6c23fe8"],
Cell[55224, 1539, 414, 9, 24, "Print",ExpressionUUID->"2afb2c95-f934-4c00-bd13-775f88ca2eec"],
Cell[55641, 1550, 397, 9, 24, "Print",ExpressionUUID->"f4b052b0-fe24-4afd-aa9a-de14ae306bc9"],
Cell[56041, 1561, 303, 6, 24, "Print",ExpressionUUID->"d9d45f23-e876-4714-b22a-bc3efddb22ba"],
Cell[56347, 1569, 427, 10, 24, "Print",ExpressionUUID->"70cce7b2-e7f6-49c1-b961-3a84d502509e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56835, 1586, 365, 6, 45, "Subsubsection",ExpressionUUID->"735ce6ec-7cb8-4b75-85ee-8fed193d0998"],
Cell[CellGroupData[{
Cell[57225, 1596, 446, 8, 30, "Input",ExpressionUUID->"ba59bd32-16ef-4509-99fb-7b639a4e9489"],
Cell[CellGroupData[{
Cell[57696, 1608, 438, 11, 24, "Print",ExpressionUUID->"08e6df02-f8ef-4009-abdf-5d7e8a3cc5d4"],
Cell[58137, 1621, 324, 8, 24, "Print",ExpressionUUID->"3363486a-4955-4edb-ba66-4b3ae2547c04"],
Cell[58464, 1631, 232, 5, 24, "Print",ExpressionUUID->"869e88d5-b8e4-4575-9ccc-93c3d5e2e148"],
Cell[58699, 1638, 333, 8, 24, "Print",ExpressionUUID->"af3b93e3-31aa-4099-9200-f0bbbc2da0f6"],
Cell[59035, 1648, 326, 8, 24, "Print",ExpressionUUID->"2760d802-10d3-4ed7-a071-843d63219e5d"],
Cell[59364, 1658, 234, 5, 24, "Print",ExpressionUUID->"32492b09-723b-4246-8e33-a53c3a66d97d"],
Cell[59601, 1665, 334, 8, 24, "Print",ExpressionUUID->"d4dc23b8-7577-4b36-8308-a3db0300b3e5"],
Cell[59938, 1675, 326, 8, 24, "Print",ExpressionUUID->"686a5289-d559-4934-9ab8-2a13f6292668"],
Cell[60267, 1685, 232, 5, 24, "Print",ExpressionUUID->"d67e1816-e113-4f68-8e83-e7c3c3b10259"],
Cell[60502, 1692, 332, 8, 24, "Print",ExpressionUUID->"cb42faac-ad3d-42be-878d-49569ca0828d"],
Cell[60837, 1702, 326, 8, 24, "Print",ExpressionUUID->"eaeb7e08-fb3e-4f68-95fc-39bd8257710e"],
Cell[61166, 1712, 234, 5, 24, "Print",ExpressionUUID->"9e86eb49-2782-419d-a83d-a4fcd8d4237e"],
Cell[61403, 1719, 344, 8, 24, "Print",ExpressionUUID->"a60c5be2-ec1f-460f-9362-5df25588907d"],
Cell[61750, 1729, 320, 8, 24, "Print",ExpressionUUID->"0eb18436-3896-444b-b650-2de047c9e31f"],
Cell[62073, 1739, 234, 5, 24, "Print",ExpressionUUID->"dde8b605-03c0-4c17-9c55-afa7e8d16c7c"],
Cell[62310, 1746, 345, 9, 24, "Print",ExpressionUUID->"968d68c1-4a07-4a8e-8599-5c0fa838187c"],
Cell[62658, 1757, 328, 8, 24, "Print",ExpressionUUID->"4c34db2d-a99c-40f0-bf7a-237ce59046d5"],
Cell[62989, 1767, 234, 5, 24, "Print",ExpressionUUID->"555cf51f-22e3-48d0-901e-dcbb52f73328"],
Cell[63226, 1774, 358, 9, 24, "Print",ExpressionUUID->"63b85f59-ba48-4968-b1eb-48aeb5e1343c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63645, 1790, 412, 6, 45, "Subsubsection",ExpressionUUID->"ea5f0d58-6779-416c-b316-e68c45f3bc27"],
Cell[CellGroupData[{
Cell[64082, 1800, 498, 9, 30, "Input",ExpressionUUID->"d950cc9b-00c3-4574-8cd5-ce49da7686d7"],
Cell[CellGroupData[{
Cell[64605, 1813, 462, 11, 24, "Print",ExpressionUUID->"0239fdea-a2bc-450d-864a-e9b08885cb23"],
Cell[65070, 1826, 346, 8, 24, "Print",ExpressionUUID->"a122a406-1734-469d-86fc-977878f326f8"],
Cell[65419, 1836, 256, 5, 24, "Print",ExpressionUUID->"e565c131-fab5-40ad-802e-ec29bdc51963"],
Cell[65678, 1843, 356, 8, 24, "Print",ExpressionUUID->"c9088f66-f7ca-4dbb-8162-e7ae8c8f2b29"],
Cell[66037, 1853, 346, 8, 24, "Print",ExpressionUUID->"0660365e-1a72-473b-a7b4-6aa1695ac409"],
Cell[66386, 1863, 254, 5, 24, "Print",ExpressionUUID->"f115ef62-0244-440a-ac37-2238cecf2ef6"],
Cell[66643, 1870, 358, 8, 24, "Print",ExpressionUUID->"05eb7f3c-4ac5-4ef1-8dfb-c51b688fa871"],
Cell[67004, 1880, 348, 8, 24, "Print",ExpressionUUID->"51d75de3-2d2c-438c-92c4-d4a6072247b8"],
Cell[67355, 1890, 254, 5, 24, "Print",ExpressionUUID->"5a6c425f-2c74-49a8-a0fd-2e0abd5a6592"],
Cell[67612, 1897, 356, 8, 24, "Print",ExpressionUUID->"5c292347-9c4e-457b-a988-dc2f4502db35"],
Cell[67971, 1907, 346, 8, 24, "Print",ExpressionUUID->"aa8f72db-f508-4ab4-ace4-1f5c55e86a79"],
Cell[68320, 1917, 254, 5, 24, "Print",ExpressionUUID->"26499a8e-653d-46f3-9429-9c59bb75053f"],
Cell[68577, 1924, 358, 8, 24, "Print",ExpressionUUID->"af379ad7-eaab-4e2d-b259-32e2612469b0"],
Cell[68938, 1934, 346, 8, 24, "Print",ExpressionUUID->"d21050ab-4479-43a5-8acd-be8e5bccc36b"],
Cell[69287, 1944, 253, 5, 24, "Print",ExpressionUUID->"e0f6be1b-d8c2-4f67-80e2-64bad0a216db"],
Cell[69543, 1951, 358, 8, 24, "Print",ExpressionUUID->"5d4f6db5-e306-4804-a6f9-a1e8b49a3155"],
Cell[69904, 1961, 346, 8, 24, "Print",ExpressionUUID->"58a90380-7867-422f-ad7b-3f5d8f45c96f"],
Cell[70253, 1971, 254, 5, 24, "Print",ExpressionUUID->"790e1088-7ef3-4e91-9edb-3efacb060bd8"],
Cell[70510, 1978, 356, 8, 24, "Print",ExpressionUUID->"53267f52-7941-40d0-8cf1-7f4083ddfd24"],
Cell[70869, 1988, 345, 8, 24, "Print",ExpressionUUID->"16823703-7e0a-47fb-adc3-9a83bf95e4d0"],
Cell[71217, 1998, 253, 5, 24, "Print",ExpressionUUID->"7018889e-c824-422c-9fb7-77169fd8d974"],
Cell[71473, 2005, 354, 8, 24, "Print",ExpressionUUID->"54ae5dff-e707-41fd-b9e2-4fb99eaff1c9"],
Cell[71830, 2015, 342, 8, 24, "Print",ExpressionUUID->"9360a7cd-3eee-4306-ac77-9d567a663edc"],
Cell[72175, 2025, 256, 5, 24, "Print",ExpressionUUID->"51c4c4e8-6133-4cf6-9b23-3c3848e4332b"],
Cell[72434, 2032, 356, 8, 24, "Print",ExpressionUUID->"0c409c6d-24dd-4690-b3dd-2b95dc2f16e6"],
Cell[72793, 2042, 344, 8, 24, "Print",ExpressionUUID->"e0519efc-9885-4c34-9d65-101163ce9ae3"],
Cell[73140, 2052, 254, 5, 24, "Print",ExpressionUUID->"61d4e5f6-c303-4b47-9cc1-d5c85badf6bf"],
Cell[73397, 2059, 356, 8, 24, "Print",ExpressionUUID->"c3beb031-fa8e-45f2-b2ff-eb8b81f0e68c"],
Cell[73756, 2069, 342, 8, 24, "Print",ExpressionUUID->"0b507ccd-1fe5-4e54-b9b7-c5aa113aa841"],
Cell[74101, 2079, 253, 5, 24, "Print",ExpressionUUID->"3b781d70-abe3-4ac6-9bec-70c71b45b273"],
Cell[74357, 2086, 368, 8, 24, "Print",ExpressionUUID->"2944d0e9-e3a1-4cb7-8c51-c05dc2ead931"],
Cell[74728, 2096, 342, 8, 24, "Print",ExpressionUUID->"f470995b-0d2c-4b31-9a69-84cbe4109636"],
Cell[75073, 2106, 256, 5, 24, "Print",ExpressionUUID->"118f0fab-cc8e-4769-a458-798522bd3dfe"],
Cell[75332, 2113, 367, 9, 24, "Print",ExpressionUUID->"920f122b-246a-4862-b170-02426551a4b7"],
Cell[75702, 2124, 348, 8, 24, "Print",ExpressionUUID->"39b9457c-b165-4297-8109-f5e48aaa557a"],
Cell[76053, 2134, 254, 5, 24, "Print",ExpressionUUID->"43c30adb-4e4c-485a-b6eb-869c85238fe1"],
Cell[76310, 2141, 378, 9, 24, "Print",ExpressionUUID->"84c4ac13-e9ad-4797-bd60-eae1bd1633e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76773, 2159, 335, 8, 68, "Section",ExpressionUUID->"f7d2a5f1-4441-4c95-b4b8-6f16eb0c9bad"],
Cell[CellGroupData[{
Cell[77133, 2171, 225, 4, 45, "Subsubsection",ExpressionUUID->"d647599c-2a40-4ae5-ad47-6627fd34407e"],
Cell[77361, 2177, 6793, 148, 455, "Input",ExpressionUUID->"9196b881-853a-4f38-9e13-1622928229fb"],
Cell[84157, 2327, 784, 14, 30, "Input",ExpressionUUID->"78be469b-539f-4957-96d1-579863a53d45"],
Cell[CellGroupData[{
Cell[84966, 2345, 635, 10, 30, "Input",ExpressionUUID->"56c9b556-aee4-420a-a4e7-24a96eb54c43"],
Cell[85604, 2357, 959, 14, 34, "Output",ExpressionUUID->"bf87ac84-7057-4a6f-98b8-7f88d5fa31b5"]
}, Open  ]],
Cell[86578, 2374, 565, 11, 52, "Input",ExpressionUUID->"6cf3e122-9cf6-4b8b-ba69-faccad021b25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87180, 2390, 286, 4, 54, "Subsection",ExpressionUUID->"5d78fd98-e2d7-42e8-b76d-40bbff9cd36f"],
Cell[87469, 2396, 4426, 118, 199, "Input",ExpressionUUID->"1905d250-1fee-407b-8026-e859799b889b"],
Cell[CellGroupData[{
Cell[91920, 2518, 2902, 74, 178, "Input",ExpressionUUID->"d50d7981-245f-40c9-a2c8-68c6acbd0d79"],
Cell[CellGroupData[{
Cell[94847, 2596, 489, 10, 24, "Print",ExpressionUUID->"90ba4032-29b1-40eb-806c-96bd1017f4ff"],
Cell[95339, 2608, 397, 7, 24, "Print",ExpressionUUID->"0b4992ec-95bf-4c16-836b-8ec11aff9d38"]
}, Open  ]],
Cell[95751, 2618, 534, 9, 34, "Output",ExpressionUUID->"5b3a4186-677d-4ca5-bc97-3ec12b70a630"],
Cell[CellGroupData[{
Cell[96310, 2631, 491, 10, 24, "Print",ExpressionUUID->"889af843-6cc0-4f74-8979-e89a50e2e975"],
Cell[96804, 2643, 397, 7, 24, "Print",ExpressionUUID->"22115173-160c-4f56-b27c-4bcf299a757a"]
}, Open  ]],
Cell[97216, 2653, 534, 9, 34, "Output",ExpressionUUID->"b82de342-604e-421e-a5b0-05941e150edf"],
Cell[CellGroupData[{
Cell[97775, 2666, 491, 10, 24, "Print",ExpressionUUID->"66163395-24ef-43ea-9d92-6fa2bd60e532"],
Cell[98269, 2678, 395, 7, 24, "Print",ExpressionUUID->"195ea88c-0794-4646-b0c1-659a5518d7b2"]
}, Open  ]],
Cell[98679, 2688, 537, 9, 34, "Output",ExpressionUUID->"e6547437-9e45-41ad-a43a-7c185466d624"],
Cell[CellGroupData[{
Cell[99241, 2701, 491, 10, 24, "Print",ExpressionUUID->"60ea5fcc-04d4-4574-a47e-7206a5c4edd7"],
Cell[99735, 2713, 395, 7, 24, "Print",ExpressionUUID->"5a13aaac-8bbc-4196-a64b-1c5d05e0e90d"]
}, Open  ]],
Cell[100145, 2723, 535, 9, 34, "Output",ExpressionUUID->"5c73fd4f-bcd6-493c-af65-03b857756069"],
Cell[CellGroupData[{
Cell[100705, 2736, 488, 10, 24, "Print",ExpressionUUID->"c9c760a5-194a-4b8c-bf29-6782c1f60826"],
Cell[101196, 2748, 395, 7, 24, "Print",ExpressionUUID->"7d200bad-31ab-4ef4-b273-152837db3b7e"]
}, Open  ]],
Cell[101606, 2758, 534, 9, 34, "Output",ExpressionUUID->"6cce5ee9-b327-4e82-87ef-aa861d786a1a"],
Cell[CellGroupData[{
Cell[102165, 2771, 489, 10, 24, "Print",ExpressionUUID->"5c14430c-f6ec-4ddc-9dbb-6a9e5dff8650"],
Cell[102657, 2783, 395, 7, 24, "Print",ExpressionUUID->"fb57530e-c4da-4fb2-8368-14cb5ea61b71"]
}, Open  ]],
Cell[103067, 2793, 537, 9, 34, "Output",ExpressionUUID->"7349f79f-b9a3-4d8c-b0c5-2a976cc37dd8"],
Cell[CellGroupData[{
Cell[103629, 2806, 489, 10, 24, "Print",ExpressionUUID->"557ce98b-77b9-4852-845e-1aa3e17253ec"],
Cell[104121, 2818, 394, 7, 24, "Print",ExpressionUUID->"94202137-5661-4a52-a421-8d8f58e9d5f6"]
}, Open  ]],
Cell[104530, 2828, 534, 9, 34, "Output",ExpressionUUID->"b6e4af84-984c-4124-bd0a-9ccf6d561458"],
Cell[CellGroupData[{
Cell[105089, 2841, 489, 10, 24, "Print",ExpressionUUID->"a37e1c8b-553d-4532-a60d-f9d6d0346b4b"],
Cell[105581, 2853, 397, 7, 24, "Print",ExpressionUUID->"c1c84923-74d5-4854-bd34-c40c7abec7f6"]
}, Open  ]],
Cell[105993, 2863, 536, 9, 34, "Output",ExpressionUUID->"d729e2d4-6ab3-43ea-8657-17927ad8aacb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106566, 2877, 817, 16, 30, "Input",ExpressionUUID->"197a98f4-9afa-45bf-859f-d80bbfa1c9f2"],
Cell[107386, 2895, 685, 16, 24, "Print",ExpressionUUID->"636122a8-a140-4085-9f4a-b432a409f251"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108108, 2916, 211, 4, 45, "Subsubsection",ExpressionUUID->"b5024061-2e5b-4686-bfa6-b9c9817232c4"],
Cell[108322, 2922, 284, 5, 30, "Input",ExpressionUUID->"28df1e4a-8e4e-47eb-a43b-3c3c6d7ecf7f"],
Cell[CellGroupData[{
Cell[108631, 2931, 1138, 18, 52, "Input",ExpressionUUID->"42aae873-f736-4b27-b222-7cf559c58322"],
Cell[109772, 2951, 237, 4, 34, "Output",ExpressionUUID->"a0cac724-ad8c-42ac-8e24-499e06f808a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110094, 2964, 359, 6, 69, "Chapter",ExpressionUUID->"e8865e70-8421-4e60-a613-0146f2a67273"],
Cell[CellGroupData[{
Cell[110478, 2974, 333, 8, 68, "Section",ExpressionUUID->"de976123-cfa7-4a17-9a2c-127e84c57ef6"],
Cell[CellGroupData[{
Cell[110836, 2986, 691, 15, 73, "Input",ExpressionUUID->"de175e90-207a-48e7-b404-65dfb788ae40"],
Cell[111530, 3003, 729, 20, 34, "Output",ExpressionUUID->"ea2a1559-0a78-46bd-84b3-bfd8714b1f66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112296, 3028, 176, 3, 45, "Subsubsection",ExpressionUUID->"95d4f23f-f8ea-4a4e-9191-e67c9b22eba3"],
Cell[CellGroupData[{
Cell[112497, 3035, 5437, 116, 388, "Input",ExpressionUUID->"38dcf3df-4c4f-4466-9736-7a90322ed4ed"],
Cell[117937, 3153, 2781, 56, 140, "Output",ExpressionUUID->"9fda637d-5dd7-4bf1-ade0-9189cb0b15e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120755, 3214, 206, 3, 30, "Input",ExpressionUUID->"465de595-a859-4c28-b01d-da34ff0a5839"],
Cell[120964, 3219, 669, 9, 34, "Output",ExpressionUUID->"f88a1f63-329b-4ec7-9f20-359efa873fa8"]
}, Open  ]],
Cell[121648, 3231, 14901, 297, 812, "Input",ExpressionUUID->"f12a4898-fbc2-48a6-85fa-059ef95bbf55"],
Cell[136552, 3530, 846, 15, 52, "Input",ExpressionUUID->"f6ff48fd-bfd6-431d-9a40-b1f3620dabdb"],
Cell[137401, 3547, 250, 5, 30, "Input",ExpressionUUID->"e70aa018-53a1-463f-af0c-4a2c1d0c61cb"],
Cell[CellGroupData[{
Cell[137676, 3556, 411, 8, 52, "Input",ExpressionUUID->"b5b761f2-5b79-4c33-b387-1b71787909a0"],
Cell[138090, 3566, 241, 5, 34, "Output",ExpressionUUID->"2c799c70-8efa-4ab4-bde0-a53dc518b813"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/readme <==
The Mathematica codes were tested with Mathematica version 12.1.0.0

(1) The reader is encouraged to first play with 4pt p^4 section in main1.nb where detailed comments are included. All other cases have very similar structures. 

(2) The key function is polyFun defined in data/prepare.m which is used to obtain soft blocks, the interested reader is encouraged to first read Appendix C before explore the detailed definition of it in prepare.m. 

(3) In data/prepare.m, mySolve is also defined to solve a large system of linear equations in terms of smaller blocks of equations.
 

(4) Here we only include all the source codes (the data for all soft-blocks together take about 1 GB of space). The reader can easily obtain the soft blocks up to 8-pt at O(p^8) by running the notebooks main1.nb and the first section of main2.nb. To get 8-pt and 10-pt soft blocks at p^10 efficiently, we used a computer cluster with 44 CPUs. The reader can have a look at the .out files in the folder data/ which are records of how the soft blocks are obtained step by step for 8-pt and 10-pt at O(p^10). One can also contact the authors to require soft blocks for 8-pt and 10-pt at O(p^10) if one is interested and doesn't have access to high performance computers. 


